Replayable Financial Agents: A Determinism-Faithfulness Assurance Harness for Tool-Using LLM Agents

Replaying a financial agent requires specifying the conditions of a rerun, preserving its execution record, and deciding which parts of its behavior to compare. We introduce the Determinism-Faithfulness Assurance Harness (DFAH), a framework and practical protocol for organizing these choices. The framework distinguishes comparisons of final decisions, tool-name sets, and ordered tool names, while treating support from available evidence as a separate evaluation target. We illustrate the framework using 2,957 recorded executions in synthetic compliance-triage and data-operations tasks. One data-operations configuration repeated its recorded decision across all trials on 84% of cases, while its ordered tool-name sequence repeated on 26%. Conversely, some compliance cases retained the same tool sequence while recorded decisions changed. A case-level example shows how repeated labels accompanied different lookups and escalation calls. These observations demonstrate how the comparison level changes the description of repeated behavior. The resulting protocol connects configuration control, preservation of each attempt, comparison of records, and inspection of changed cases. DFAH provides a practical foundation for designing replay experiments and locating execution differences during the development and evaluation of financial agents.

==> anc/README.md <==
# Replayable Financial Agents: A Determinism-Faithfulness Assurance Harness for Tool-Using LLM Agents

Source package for the proposed fourth version of arXiv:2601.15322.

## Build the manuscript

From the extracted package root, run `pdflatex main.tex` three times. The bibliography is embedded in `references.tex`; BibTeX is not required. The sole external figure is supplied as a PDF. Standard TeX Live packages suffice. Python is not needed to compile the manuscript.

## Reproduce the empirical tables

The public repository is https://github.com/ibm-client-engineering/output-drift-financial-llms. The exact input commit is recorded in SOURCE_PROVENANCE.json.

With Python 3.9+ and Git installed:

```sh
python3 anc/reproduce.py /path/to/repository /path/to/results
```

This is an offline analysis; it performs no model calls. It reads the pinned Git object, selects the configurations in `reported_configurations.csv`, and recomputes the case and configuration summaries. `evidence/` contains the shipped outputs and an input manifest with hashes. Compare the generated outputs with those copies.

To regenerate the table source and figure, with Matplotlib installed:

```sh
python3 anc/render_displays.py /path/to/results /path/to/manuscript
```

The evidence concerns recorded decisions and tool names. The auxiliary label-match column reproduces the original recorded fixture-label scores; it does not measure evidence support. No new model experiments were added in this revision. The paper's companion DFAH-Bench record is separate.


==> anc/SOURCE_PROVENANCE.json <==
{
  "title": "Replayable Financial Agents: A Determinism-Faithfulness Assurance Harness for Tool-Using LLM Agents",
  "arxiv_id": "2601.15322",
  "intended_version": 4,
  "repository": "https://github.com/ibm-client-engineering/output-drift-financial-llms",
  "public_commit": "8725fcf1741ca11f58c32468680b80a86e6b98df",
  "source_experiment_commit": "a28a00743c318b34b0e4ad01e0c98a23bf0dbf9d",
  "record_selection": "Twelve original compliance/DataOps configuration rows with at least 25 cases; portfolio and two 2-case rows excluded. See reported_configurations.csv.",
  "original_source_sha256": "9dd25738d3917da168788ccb2cd426837c0779175838f722b6afded48fbb6727",
  "records_byte_identical_between_source_and_public": true,
  "new_model_executions": false,
  "reproduction": {
    "public_commit": "8725fcf1741ca11f58c32468680b80a86e6b98df",
    "configurations": 12,
    "cases": 569,
    "executions": 2957,
    "reported_rows_match": true,
    "per_case_repeats": {
      "3": 319,
      "8": 250
    },
    "tool_calling_configurations": 11,
    "text_only_baseline_executions": 400,
    "files": {
      "configuration_results.csv": "d5834da78b37419c8ddb9f6ab9022f9c4b3201979f9132811fe85cf40ead470f",
      "case_results.csv": "a425e65898c1892079a32dd3a3b66daf5ef4fe8612b8713b95d5b2d9f893918d",
      "input_manifest.csv": "d3a8e4e91884c04eeb74bacc1b086a91e296a153995de1d9094caa4167ecd796",
      "worked_example.json": "227d924caf88e3435cbba43d0cbe1eda602c3d73aa637d71ceeeeb0f430da8e5"
    }
  }
}


==> anc/evidence/case_results.csv <==
model,benchmark,case_id,runs,decision_unanimity,sequence_unanimity,set_unanimity,label_match,all_empty_paths
claude-opus-4-20250514,compliance,TXN-2025-001,3,1,1,1,1.0,0
claude-opus-4-20250514,compliance,TXN-2025-002,3,1,0,1,1.0,0
claude-opus-4-20250514,compliance,TXN-2025-003,3,1,1,1,1.0,0
claude-opus-4-20250514,compliance,TXN-2025-004,3,1,1,1,1.0,0
claude-opus-4-20250514,compliance,TXN-2025-005,3,0,0,1,0.3333333333333333,0
claude-opus-4-20250514,compliance,TXN-2025-006,3,1,1,1,1.0,0
claude-opus-4-20250514,compliance,TXN-2025-007,3,0,0,1,0.6666666666666666,0
claude-opus-4-20250514,compliance,TXN-2025-008,3,1,1,1,0.0,0
claude-opus-4-20250514,compliance,TXN-2025-009,3,0,0,1,0.6666666666666666,0
claude-opus-4-20250514,compliance,TXN-2025-010,3,0,0,1,0.0,0
claude-opus-4-20250514,compliance,TXN-2025-011,3,1,0,1,1.0,0
claude-opus-4-20250514,compliance,TXN-2025-012,3,0,0,1,0.3333333333333333,0
claude-opus-4-20250514,compliance,TXN-2025-013,3,1,0,1,0.0,0
claude-opus-4-20250514,compliance,TXN-2025-014,3,1,1,1,1.0,0
claude-opus-4-20250514,compliance,TXN-2025-015,3,0,1,1,0.6666666666666666,0
claude-opus-4-20250514,compliance,TXN-2025-016,3,0,0,1,0.3333333333333333,0
claude-opus-4-20250514,compliance,TXN-2025-017,3,1,1,1,0.0,0
claude-opus-4-20250514,compliance,TXN-2025-018,3,0,1,1,0.3333333333333333,0
claude-opus-4-20250514,compliance,TXN-2025-019,3,1,1,1,1.0,0
claude-opus-4-20250514,compliance,TXN-2025-020,3,1,0,1,0.0,0
claude-opus-4-20250514,compliance,TXN-2025-021,3,1,0,1,1.0,0
claude-opus-4-20250514,compliance,TXN-2025-022,3,1,0,1,1.0,0
claude-opus-4-20250514,compliance,TXN-2025-023,3,1,0,1,1.0,0
claude-opus-4-20250514,compliance,TXN-2025-024,3,0,0,0,0.3333333333333333,0
claude-opus-4-20250514,compliance,TXN-2025-025,3,1,1,1,0.0,0
claude-opus-4-20250514,compliance,TXN-2025-026,3,1,1,1,1.0,0
claude-opus-4-20250514,compliance,TXN-2025-027,3,1,0,1,1.0,0
claude-opus-4-20250514,compliance,TXN-2025-028,3,1,0,1,1.0,0
claude-opus-4-20250514,compliance,TXN-2025-029,3,1,1,1,1.0,0
claude-opus-4-20250514,compliance,TXN-2025-030,3,1,0,1,1.0,0
claude-opus-4-20250514,compliance,TXN-2025-031,3,0,1,1,0.3333333333333333,0
claude-opus-4-20250514,compliance,TXN-2025-032,3,0,0,1,0.6666666666666666,0
claude-opus-4-20250514,compliance,TXN-2025-033,3,1,0,1,1.0,0
claude-opus-4-20250514,compliance,TXN-2025-034,3,1,1,1,1.0,0
claude-opus-4-20250514,compliance,TXN-2025-035,3,1,0,1,1.0,0
claude-opus-4-20250514,compliance,TXN-2025-036,3,1,0,1,1.0,0
claude-opus-4-20250514,compliance,TXN-2025-037,3,1,0,1,0.0,0
claude-opus-4-20250514,compliance,TXN-2025-038,3,1,1,1,1.0,0
claude-opus-4-20250514,compliance,TXN-2025-039,3,1,0,1,1.0,0
claude-opus-4-20250514,compliance,TXN-2025-040,3,1,1,1,1.0,0
claude-opus-4-20250514,compliance,TXN-2025-041,3,1,1,1,1.0,0
claude-opus-4-20250514,compliance,TXN-2025-042,3,0,1,1,0.6666666666666666,0
claude-opus-4-20250514,compliance,TXN-2025-043,3,1,0,1,0.0,0
claude-opus-4-20250514,compliance,TXN-2025-044,3,0,1,1,0.3333333333333333,0
claude-opus-4-20250514,compliance,TXN-2025-045,3,1,0,1,1.0,0
claude-opus-4-20250514,compliance,TXN-2025-046,3,1,1,1,1.0,0
claude-opus-4-20250514,compliance,TXN-2025-047,3,1,1,1,0.0,0
claude-opus-4-20250514,compliance,TXN-2025-048,3,1,0,1,1.0,0
claude-opus-4-20250514,compliance,TXN-2025-049,3,0,0,1,0.6666666666666666,0
claude-opus-4-20250514,compliance,TXN-2025-050,3,1,0,1,1.0,0
claude-opus-4-20250514,dataops,DQ-001,3,1,0,0,0.0,0
claude-opus-4-20250514,dataops,DQ-002,3,1,1,1,0.0,0
claude-opus-4-20250514,dataops,DQ-003,3,0,0,1,0.6666666666666666,0
claude-opus-4-20250514,dataops,DQ-004,3,1,1,1,1.0,0
claude-opus-4-20250514,dataops,DQ-005,3,1,0,0,0.0,0
claude-opus-4-20250514,dataops,DQ-006,3,1,0,0,0.0,0
claude-opus-4-20250514,dataops,DQ-007,3,0,0,0,0.3333333333333333,0
claude-opus-4-20250514,dataops,DQ-008,3,0,0,0,0.0,0
claude-opus-4-20250514,dataops,DQ-009,3,0,0,0,0.6666666666666666,0
claude-opus-4-20250514,dataops,DQ-010,3,1,1,1,0.0,0
claude-opus-4-20250514,dataops,DQ-011,3,1,0,0,0.0,0
claude-opus-4-20250514,dataops,DQ-012,3,0,0,0,0.3333333333333333,0
claude-opus-4-20250514,dataops,DQ-013,3,0,0,0,0.0,0
claude-opus-4-20250514,dataops,DQ-014,3,1,0,0,0.0,0
claude-opus-4-20250514,dataops,DQ-015,3,1,0,0,0.0,0
claude-opus-4-20250514,dataops,DQ-016,3,1,0,0,1.0,0
claude-opus-4-20250514,dataops,DQ-017,3,1,0,1,0.0,0
claude-opus-4-20250514,dataops,DQ-018,3,0,0,0,0.0,0
claude-opus-4-20250514,dataops,DQ-019,3,1,1,1,1.0,0
claude-opus-4-20250514,dataops,DQ-020,3,1,0,0,0.0,0
claude-opus-4-20250514,dataops,DQ-021,3,0,0,1,0.6666666666666666,0
claude-opus-4-20250514,dataops,DQ-022,3,1,0,0,0.0,0
claude-opus-4-20250514,dataops,DQ-023,3,1,0,0,0.0,0
claude-opus-4-20250514,dataops,DQ-024,3,0,1,1,0.3333333333333333,0
claude-opus-4-20250514,dataops,DQ-025,3,1,0,1,0.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-001,3,0,0,1,0.6666666666666666,0
claude-sonnet-4-20250514,compliance,TXN-2025-002,3,1,1,1,1.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-003,3,0,0,1,0.6666666666666666,0
claude-sonnet-4-20250514,compliance,TXN-2025-004,3,1,0,1,1.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-005,3,1,1,1,0.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-006,3,1,0,1,1.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-007,3,1,0,1,0.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-008,3,0,0,1,0.3333333333333333,0
claude-sonnet-4-20250514,compliance,TXN-2025-009,3,1,0,1,0.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-010,3,0,0,1,0.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-011,3,0,0,1,0.3333333333333333,0
claude-sonnet-4-20250514,compliance,TXN-2025-012,3,1,0,1,0.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-013,3,1,1,1,0.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-014,3,1,1,1,0.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-015,3,1,0,1,1.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-016,3,1,1,1,0.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-017,3,1,0,1,0.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-018,3,1,0,1,0.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-019,3,1,0,1,1.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-020,3,1,0,1,0.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-021,3,0,0,1,0.3333333333333333,0
claude-sonnet-4-20250514,compliance,TXN-2025-022,3,1,1,1,0.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-023,3,1,1,1,1.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-024,3,1,0,1,0.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-025,3,1,0,1,0.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-026,3,1,0,1,0.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-027,3,1,0,1,1.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-028,3,1,1,1,0.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-029,3,1,1,1,1.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-030,3,1,0,1,0.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-031,3,0,1,1,0.3333333333333333,0
claude-sonnet-4-20250514,compliance,TXN-2025-032,3,1,1,1,0.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-033,3,1,1,1,1.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-034,3,0,1,1,0.3333333333333333,0
claude-sonnet-4-20250514,compliance,TXN-2025-035,3,1,1,1,1.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-036,3,1,1,1,0.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-037,3,1,1,1,0.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-038,3,1,0,1,0.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-039,3,1,1,1,1.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-040,3,1,0,1,0.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-041,3,1,1,1,1.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-042,3,1,0,1,0.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-043,3,1,0,1,0.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-044,3,1,1,1,0.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-045,3,0,0,1,0.6666666666666666,0
claude-sonnet-4-20250514,compliance,TXN-2025-046,3,1,0,1,0.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-047,3,1,0,1,0.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-048,3,1,1,1,0.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-049,3,1,1,1,1.0,0
claude-sonnet-4-20250514,compliance,TXN-2025-050,3,1,1,1,0.0,0
claude-sonnet-4-20250514,dataops,DQ-001,3,1,0,0,0.0,0
claude-sonnet-4-20250514,dataops,DQ-002,3,1,0,0,0.0,0
claude-sonnet-4-20250514,dataops,DQ-003,3,1,1,1,0.0,0
claude-sonnet-4-20250514,dataops,DQ-004,3,0,0,0,0.6666666666666666,0
claude-sonnet-4-20250514,dataops,DQ-005,3,1,1,1,0.0,0
claude-sonnet-4-20250514,dataops,DQ-006,3,1,1,1,0.0,0
claude-sonnet-4-20250514,dataops,DQ-007,3,1,0,0,0.0,0
claude-sonnet-4-20250514,dataops,DQ-008,3,0,0,0,0.0,0
claude-sonnet-4-20250514,dataops,DQ-009,3,1,0,1,1.0,0
claude-sonnet-4-20250514,dataops,DQ-010,3,1,1,1,0.0,0
claude-sonnet-4-20250514,dataops,DQ-011,3,1,1,1,0.0,0
claude-sonnet-4-20250514,dataops,DQ-012,3,0,0,0,0.3333333333333333,0
claude-sonnet-4-20250514,dataops,DQ-013,3,1,0,1,0.0,0
claude-sonnet-4-20250514,dataops,DQ-014,3,1,0,1,0.0,0
claude-sonnet-4-20250514,dataops,DQ-015,3,1,0,0,0.0,0
claude-sonnet-4-20250514,dataops,DQ-016,3,1,0,0,1.0,0
claude-sonnet-4-20250514,dataops,DQ-017,3,0,0,0,0.3333333333333333,0
claude-sonnet-4-20250514,dataops,DQ-018,3,1,0,0,0.0,0
claude-sonnet-4-20250514,dataops,DQ-019,3,0,0,0,0.3333333333333333,0
claude-sonnet-4-20250514,dataops,DQ-020,3,1,1,1,0.0,0
claude-sonnet-4-20250514,dataops,DQ-021,3,1,0,1,0.0,0
claude-sonnet-4-20250514,dataops,DQ-022,3,1,0,0,0.0,0
claude-sonnet-4-20250514,dataops,DQ-023,3,1,0,0,0.0,0
claude-sonnet-4-20250514,dataops,DQ-024,3,1,0,1,0.0,0
claude-sonnet-4-20250514,dataops,DQ-025,3,1,0,1,0.0,0
claude-sonnet-4-20250514,dataops,DQ-026,3,1,1,1,1.0,0
claude-sonnet-4-20250514,dataops,DQ-027,3,1,0,0,0.0,0
claude-sonnet-4-20250514,dataops,DQ-028,3,1,1,1,0.0,0
claude-sonnet-4-20250514,dataops,DQ-029,3,0,0,0,0.3333333333333333,0
claude-sonnet-4-20250514,dataops,DQ-030,3,0,0,0,0.0,0
claude-sonnet-4-20250514,dataops,DQ-031,3,1,0,0,0.0,0
claude-sonnet-4-20250514,dataops,DQ-032,3,1,1,1,0.0,0
claude-sonnet-4-20250514,dataops,DQ-033,3,1,0,1,0.0,0
claude-sonnet-4-20250514,dataops,DQ-034,3,0,0,0,0.0,0
claude-sonnet-4-20250514,dataops,DQ-035,3,1,1,1,0.0,0
claude-sonnet-4-20250514,dataops,DQ-036,3,1,1,1,0.0,0
claude-sonnet-4-20250514,dataops,DQ-037,3,1,0,1,0.0,0
claude-sonnet-4-20250514,dataops,DQ-038,3,1,0,1,0.0,0
claude-sonnet-4-20250514,dataops,DQ-039,3,1,0,1,0.0,0
claude-sonnet-4-20250514,dataops,DQ-040,3,1,0,0,0.0,0
claude-sonnet-4-20250514,dataops,DQ-041,3,1,0,0,1.0,0
claude-sonnet-4-20250514,dataops,DQ-042,3,1,0,0,0.0,0
claude-sonnet-4-20250514,dataops,DQ-043,3,1,0,1,0.0,0
claude-sonnet-4-20250514,dataops,DQ-044,3,1,1,1,0.0,0
claude-sonnet-4-20250514,dataops,DQ-045,3,1,0,1,0.0,0
claude-sonnet-4-20250514,dataops,DQ-046,3,1,0,0,0.0,0
claude-sonnet-4-20250514,dataops,DQ-047,3,1,1,1,1.0,0
claude-sonnet-4-20250514,dataops,DQ-048,3,1,0,1,0.0,0
claude-sonnet-4-20250514,dataops,DQ-049,3,1,0,1,0.0,0
claude-sonnet-4-20250514,dataops,DQ-050,3,1,0,1,0.0,0
gemini-2.0-flash,compliance,TXN-2025-001,3,1,1,1,0.0,0
gemini-2.0-flash,compliance,TXN-2025-002,3,1,0,0,1.0,0
gemini-2.0-flash,compliance,TXN-2025-003,3,1,1,1,0.0,0
gemini-2.0-flash,compliance,TXN-2025-004,3,1,1,1,0.0,0
gemini-2.0-flash,compliance,TXN-2025-005,3,1,1,1,0.0,0
gemini-2.0-flash,compliance,TXN-2025-006,3,1,1,1,1.0,0
gemini-2.0-flash,compliance,TXN-2025-007,3,0,1,1,0.0,0
gemini-2.0-flash,compliance,TXN-2025-008,3,1,1,1,0.0,0
gemini-2.0-flash,compliance,TXN-2025-009,3,1,0,1,1.0,0
gemini-2.0-flash,compliance,TXN-2025-010,3,1,1,1,0.0,0
gemini-2.0-flash,compliance,TXN-2025-011,3,0,0,1,0.3333333333333333,0
gemini-2.0-flash,compliance,TXN-2025-012,3,1,1,1,1.0,0
gemini-2.0-flash,compliance,TXN-2025-013,3,1,1,1,1.0,0
gemini-2.0-flash,compliance,TXN-2025-014,3,0,1,1,0.6666666666666666,0
gemini-2.0-flash,compliance,TXN-2025-015,3,1,1,1,0.0,0
gemini-2.0-flash,compliance,TXN-2025-016,3,0,0,0,0.6666666666666666,0
gemini-2.0-flash,compliance,TXN-2025-017,3,1,0,1,0.0,0
gemini-2.0-flash,compliance,TXN-2025-018,3,0,1,1,0.6666666666666666,0
gemini-2.0-flash,compliance,TXN-2025-019,3,0,1,1,0.6666666666666666,0
gemini-2.0-flash,compliance,TXN-2025-020,3,1,1,1,1.0,0
gemini-2.0-flash,compliance,TXN-2025-021,3,1,0,1,1.0,0
gemini-2.0-flash,compliance,TXN-2025-022,3,1,1,1,0.0,0
gemini-2.0-flash,compliance,TXN-2025-023,3,1,0,1,1.0,0
gemini-2.0-flash,compliance,TXN-2025-024,3,1,1,1,1.0,0
gemini-2.0-flash,compliance,TXN-2025-025,3,0,0,1,0.3333333333333333,0
gemini-2.0-flash,compliance,TXN-2025-026,3,0,0,0,0.3333333333333333,0
gemini-2.0-flash,compliance,TXN-2025-027,3,1,0,1,1.0,0
gemini-2.0-flash,compliance,TXN-2025-028,3,1,1,1,1.0,0
gemini-2.0-flash,compliance,TXN-2025-029,3,0,1,1,0.6666666666666666,0
gemini-2.0-flash,compliance,TXN-2025-030,3,1,1,1,0.0,0
gemini-2.0-flash,compliance,TXN-2025-031,3,0,1,1,0.6666666666666666,0
gemini-2.0-flash,compliance,TXN-2025-032,3,1,1,1,0.0,0
gemini-2.0-flash,compliance,TXN-2025-033,3,1,0,1,1.0,0
gemini-2.0-flash,compliance,TXN-2025-034,3,0,0,0,0.6666666666666666,0
gemini-2.0-flash,compliance,TXN-2025-035,3,0,0,0,0.6666666666666666,0
gemini-2.0-flash,compliance,TXN-2025-036,3,0,0,1,0.3333333333333333,0
gemini-2.0-flash,compliance,TXN-2025-037,3,1,1,1,0.0,0
gemini-2.0-flash,compliance,TXN-2025-038,3,0,1,1,0.3333333333333333,0
gemini-2.0-flash,compliance,TXN-2025-039,3,1,1,1,1.0,0
gemini-2.0-flash,compliance,TXN-2025-040,3,1,1,1,1.0,0
gemini-2.0-flash,compliance,TXN-2025-041,3,0,0,1,0.6666666666666666,0
gemini-2.0-flash,compliance,TXN-2025-042,3,1,1,1,1.0,0
gemini-2.0-flash,compliance,TXN-2025-043,3,1,1,1,0.0,0
gemini-2.0-flash,compliance,TXN-2025-044,3,1,1,1,1.0,0
gemini-2.0-flash,compliance,TXN-2025-045,3,1,1,1,1.0,0
gemini-2.0-flash,compliance,TXN-2025-046,3,0,0,0,0.3333333333333333,0
gemini-2.0-flash,compliance,TXN-2025-047,3,1,1,1,0.0,0
gemini-2.0-flash,compliance,TXN-2025-048,3,1,0,1,0.0,0
gemini-2.0-flash,compliance,TXN-2025-049,3,1,1,1,1.0,0
gemini-2.0-flash,compliance,TXN-2025-050,3,1,1,1,0.0,0
gemini-2.0-flash,dataops,DQ-001,3,1,1,1,0.0,0
gemini-2.0-flash,dataops,DQ-002,3,1,1,1,1.0,0
gemini-2.0-flash,dataops,DQ-003,3,1,1,1,1.0,0
gemini-2.0-flash,dataops,DQ-004,3,1,1,1,0.0,0
gemini-2.0-flash,dataops,DQ-005,3,1,1,1,1.0,0
gemini-2.0-flash,dataops,DQ-006,3,1,1,1,0.0,0
gemini-2.0-flash,dataops,DQ-007,3,1,0,0,1.0,0
gemini-2.0-flash,dataops,DQ-008,3,1,1,1,0.0,0
gemini-2.0-flash,dataops,DQ-009,3,1,0,0,0.0,0
gemini-2.0-flash,dataops,DQ-010,3,1,0,0,1.0,0
gemini-2.0-flash,dataops,DQ-011,3,1,0,0,0.0,0
gemini-2.0-flash,dataops,DQ-012,3,1,1,1,0.0,0
gemini-2.0-flash,dataops,DQ-013,3,1,1,1,0.0,0
gemini-2.0-flash,dataops,DQ-014,3,1,0,0,0.0,0
gemini-2.0-flash,dataops,DQ-015,3,1,1,1,0.0,0
gemini-2.0-flash,dataops,DQ-016,3,1,1,1,0.0,0
gemini-2.0-flash,dataops,DQ-017,3,1,0,0,1.0,0
gemini-2.0-flash,dataops,DQ-018,3,1,1,1,0.0,0
gemini-2.0-flash,dataops,DQ-019,3,1,1,1,1.0,0
gemini-2.0-flash,dataops,DQ-020,3,1,1,1,1.0,0
gemini-2.0-flash,dataops,DQ-021,3,1,1,1,1.0,0
gemini-2.0-flash,dataops,DQ-022,3,1,1,1,0.0,0
gemini-2.0-flash,dataops,DQ-023,3,1,1,1,0.0,0
gemini-2.0-flash,dataops,DQ-024,3,0,0,0,0.3333333333333333,0
gemini-2.0-flash,dataops,DQ-025,3,0,0,1,0.0,0
gemini-2.0-flash,dataops,DQ-026,3,1,1,1,0.0,0
gemini-2.0-flash,dataops,DQ-027,3,1,1,1,0.0,0
gemini-2.0-flash,dataops,DQ-028,3,1,1,1,1.0,0
gemini-2.0-flash,dataops,DQ-029,3,1,0,1,1.0,0
gemini-2.0-flash,dataops,DQ-030,3,1,0,0,0.0,0
gemini-2.0-flash,dataops,DQ-031,3,1,1,1,0.0,0
gemini-2.0-flash,dataops,DQ-032,3,1,1,1,1.0,0
gemini-2.0-flash,dataops,DQ-033,3,1,0,0,0.0,0
gemini-2.0-flash,dataops,DQ-034,3,1,1,1,0.0,0
gemini-2.0-flash,dataops,DQ-035,3,1,0,0,0.0,0
gemini-2.0-flash,dataops,DQ-036,3,1,1,1,1.0,0
gemini-2.0-flash,dataops,DQ-037,3,1,1,1,0.0,0
gemini-2.0-flash,dataops,DQ-038,3,1,1,1,0.0,0
gemini-2.0-flash,dataops,DQ-039,3,1,1,1,0.0,0
gemini-2.0-flash,dataops,DQ-040,3,0,0,0,0.0,0
gemini-2.0-flash,dataops,DQ-041,3,1,1,1,0.0,0
gemini-2.0-flash,dataops,DQ-042,3,1,1,1,1.0,0
gemini-2.0-flash,dataops,DQ-043,3,1,1,1,0.0,0
gemini-2.0-flash,dataops,DQ-044,3,1,1,1,1.0,0
gemini-2.0-flash,dataops,DQ-045,3,1,0,1,0.0,0
gemini-2.0-flash,dataops,DQ-046,3,1,1,1,1.0,0
gemini-2.0-flash,dataops,DQ-047,3,1,1,1,0.0,0
gemini-2.0-flash,dataops,DQ-048,3,1,0,0,0.0,0
gemini-2.0-flash,dataops,DQ-049,3,1,1,1,1.0,0
gemini-2.0-flash,dataops,DQ-050,3,1,1,1,0.0,0
gemini-2.5-pro,compliance,TXN-2025-001,3,1,1,1,1.0,0
gemini-2.5-pro,compliance,TXN-2025-002,3,1,0,0,1.0,0
gemini-2.5-pro,compliance,TXN-2025-003,3,1,1,1,1.0,0
gemini-2.5-pro,compliance,TXN-2025-004,3,1,0,1,1.0,0
gemini-2.5-pro,compliance,TXN-2025-005,3,0,0,0,0.3333333333333333,0
gemini-2.5-pro,compliance,TXN-2025-006,3,1,0,0,1.0,0
gemini-2.5-pro,compliance,TXN-2025-007,3,1,0,1,0.0,0
gemini-2.5-pro,compliance,TXN-2025-008,3,1,0,1,0.0,0
gemini-2.5-pro,compliance,TXN-2025-009,3,0,0,0,0.0,0
gemini-2.5-pro,compliance,TXN-2025-010,3,0,0,0,0.0,0
gemini-2.5-pro,compliance,TXN-2025-011,3,0,1,1,0.6666666666666666,0
gemini-2.5-pro,compliance,TXN-2025-012,3,0,0,1,0.0,0
gemini-2.5-pro,compliance,TXN-2025-013,3,1,1,1,0.0,0
gemini-2.5-pro,compliance,TXN-2025-014,3,1,0,0,0.0,0
gemini-2.5-pro,compliance,TXN-2025-015,3,1,1,1,1.0,0
gemini-2.5-pro,compliance,TXN-2025-016,3,0,0,0,0.0,0
gemini-2.5-pro,compliance,TXN-2025-017,3,0,0,0,0.6666666666666666,0
gemini-2.5-pro,compliance,TXN-2025-018,3,0,0,1,0.0,0
gemini-2.5-pro,compliance,TXN-2025-019,3,1,1,1,1.0,0
gemini-2.5-pro,compliance,TXN-2025-020,3,1,1,1,0.0,0
gemini-2.5-pro,compliance,TXN-2025-021,3,1,0,0,0.0,0
gemini-2.5-pro,compliance,TXN-2025-022,3,1,1,1,0.0,0
gemini-2.5-pro,compliance,TXN-2025-023,3,1,0,1,1.0,0
gemini-2.5-pro,compliance,TXN-2025-024,3,1,0,0,1.0,0
gemini-2.5-pro,compliance,TXN-2025-025,3,1,1,1,0.0,0
gemini-2.5-pro,compliance,TXN-2025-026,3,0,0,0,0.3333333333333333,0
gemini-2.5-pro,compliance,TXN-2025-027,3,1,0,1,1.0,0
gemini-2.5-pro,compliance,TXN-2025-028,3,1,0,0,0.0,0
gemini-2.5-pro,compliance,TXN-2025-029,3,0,0,0,0.6666666666666666,0
gemini-2.5-pro,compliance,TXN-2025-030,3,0,0,0,0.6666666666666666,0
gemini-2.5-pro,compliance,TXN-2025-031,3,0,1,1,0.3333333333333333,0
gemini-2.5-pro,compliance,TXN-2025-032,3,1,1,1,0.0,0
gemini-2.5-pro,compliance,TXN-2025-033,3,1,0,0,1.0,0
gemini-2.5-pro,compliance,TXN-2025-034,3,1,0,0,0.0,0
gemini-2.5-pro,compliance,TXN-2025-035,3,1,0,0,1.0,0
gemini-2.5-pro,compliance,TXN-2025-036,3,0,0,1,0.3333333333333333,0
gemini-2.5-pro,compliance,TXN-2025-037,3,1,1,1,0.0,0
gemini-2.5-pro,compliance,TXN-2025-038,3,1,1,1,0.0,0
gemini-2.5-pro,compliance,TXN-2025-039,3,1,1,1,1.0,0
gemini-2.5-pro,compliance,TXN-2025-040,3,1,1,1,0.0,0
gemini-2.5-pro,compliance,TXN-2025-041,3,0,0,0,0.6666666666666666,0
gemini-2.5-pro,compliance,TXN-2025-042,3,1,1,1,0.0,0
gemini-2.5-pro,compliance,TXN-2025-043,3,1,1,1,0.0,0
gemini-2.5-pro,compliance,TXN-2025-044,3,1,1,1,0.0,0
gpt-oss_20b,compliance,TXN-2025-001,8,1,1,1,1.0,0
gpt-oss_20b,compliance,TXN-2025-002,8,1,1,1,1.0,0
gpt-oss_20b,compliance,TXN-2025-003,8,1,1,1,0.0,0
gpt-oss_20b,compliance,TXN-2025-004,8,1,1,1,1.0,0
gpt-oss_20b,compliance,TXN-2025-005,8,1,1,1,0.0,0
gpt-oss_20b,compliance,TXN-2025-006,8,0,1,1,0.125,0
gpt-oss_20b,compliance,TXN-2025-007,8,1,1,1,0.0,0
gpt-oss_20b,compliance,TXN-2025-008,8,1,1,1,0.0,0
gpt-oss_20b,compliance,TXN-2025-009,8,0,0,1,0.0,0
gpt-oss_20b,compliance,TXN-2025-010,8,1,1,1,0.0,0
gpt-oss_20b,compliance,TXN-2025-011,8,1,1,1,0.0,0
gpt-oss_20b,compliance,TXN-2025-012,8,1,1,1,1.0,0
gpt-oss_20b,compliance,TXN-2025-013,8,1,1,1,1.0,0
gpt-oss_20b,compliance,TXN-2025-014,8,1,1,1,1.0,0
gpt-oss_20b,compliance,TXN-2025-015,8,1,1,1,1.0,0
gpt-oss_20b,compliance,TXN-2025-016,8,1,1,1,0.0,0
gpt-oss_20b,compliance,TXN-2025-017,8,1,1,1,0.0,0
gpt-oss_20b,compliance,TXN-2025-018,8,1,1,1,0.0,0
gpt-oss_20b,compliance,TXN-2025-019,8,1,1,1,0.0,0
gpt-oss_20b,compliance,TXN-2025-020,8,1,1,1,1.0,0
gpt-oss_20b,compliance,TXN-2025-021,8,1,1,1,1.0,0
gpt-oss_20b,compliance,TXN-2025-022,8,1,1,1,0.0,0
gpt-oss_20b,compliance,TXN-2025-023,8,1,1,1,0.0,0
gpt-oss_20b,compliance,TXN-2025-024,8,0,0,1,0.125,0
gpt-oss_20b,compliance,TXN-2025-025,8,0,1,1,0.875,0
gpt-oss_20b,compliance,TXN-2025-026,8,1,1,1,0.0,0
gpt-oss_20b,compliance,TXN-2025-027,8,1,1,1,1.0,0
gpt-oss_20b,compliance,TXN-2025-028,8,0,1,1,0.25,0
gpt-oss_20b,compliance,TXN-2025-029,8,0,0,1,0.125,0
gpt-oss_20b,compliance,TXN-2025-030,8,1,1,1,0.0,0
gpt-oss_20b,compliance,TXN-2025-031,8,1,1,1,1.0,0
gpt-oss_20b,compliance,TXN-2025-032,8,1,1,1,0.0,0
gpt-oss_20b,compliance,TXN-2025-033,8,1,1,1,0.0,0
gpt-oss_20b,compliance,TXN-2025-034,8,1,1,1,1.0,0
gpt-oss_20b,compliance,TXN-2025-035,8,1,1,1,1.0,0
gpt-oss_20b,compliance,TXN-2025-036,8,1,1,1,0.0,0
gpt-oss_20b,compliance,TXN-2025-037,8,0,0,1,0.875,0
gpt-oss_20b,compliance,TXN-2025-038,8,1,1,1,0.0,0
gpt-oss_20b,compliance,TXN-2025-039,8,1,1,1,0.0,0
gpt-oss_20b,compliance,TXN-2025-040,8,1,1,1,0.0,0
gpt-oss_20b,compliance,TXN-2025-041,8,1,1,1,0.0,0
gpt-oss_20b,compliance,TXN-2025-042,8,1,1,1,0.0,0
gpt-oss_20b,compliance,TXN-2025-043,8,1,1,1,1.0,0
gpt-oss_20b,compliance,TXN-2025-044,8,1,1,1,0.0,0
gpt-oss_20b,compliance,TXN-2025-045,8,1,1,1,0.0,0
gpt-oss_20b,compliance,TXN-2025-046,8,1,1,1,0.0,0
gpt-oss_20b,compliance,TXN-2025-047,8,1,1,1,1.0,0
gpt-oss_20b,compliance,TXN-2025-048,8,1,1,1,0.0,0
gpt-oss_20b,compliance,TXN-2025-049,8,1,1,1,0.0,0
gpt-oss_20b,compliance,TXN-2025-050,8,1,1,1,0.0,0
gpt-oss_20b,dataops,DQ-001,8,1,1,1,0.0,0
gpt-oss_20b,dataops,DQ-002,8,1,1,1,1.0,0
gpt-oss_20b,dataops,DQ-003,8,1,0,1,1.0,0
gpt-oss_20b,dataops,DQ-004,8,1,1,1,0.0,0
gpt-oss_20b,dataops,DQ-005,8,1,1,1,1.0,0
gpt-oss_20b,dataops,DQ-006,8,1,1,1,1.0,0
gpt-oss_20b,dataops,DQ-007,8,1,1,1,0.0,0
gpt-oss_20b,dataops,DQ-008,8,0,0,0,0.0,0
gpt-oss_20b,dataops,DQ-009,8,1,1,1,0.0,0
gpt-oss_20b,dataops,DQ-010,8,1,1,1,1.0,0
gpt-oss_20b,dataops,DQ-011,8,1,1,1,0.0,1
gpt-oss_20b,dataops,DQ-012,8,1,0,0,1.0,0
gpt-oss_20b,dataops,DQ-013,8,1,1,1,0.0,0
gpt-oss_20b,dataops,DQ-014,8,1,1,1,1.0,0
gpt-oss_20b,dataops,DQ-015,8,1,1,1,0.0,0
gpt-oss_20b,dataops,DQ-016,8,1,1,1,0.0,0
gpt-oss_20b,dataops,DQ-017,8,1,1,1,1.0,0
gpt-oss_20b,dataops,DQ-018,8,1,1,1,0.0,0
gpt-oss_20b,dataops,DQ-019,8,1,1,1,0.0,0
gpt-oss_20b,dataops,DQ-020,8,1,1,1,1.0,0
gpt-oss_20b,dataops,DQ-021,8,1,1,1,1.0,0
gpt-oss_20b,dataops,DQ-022,8,1,1,1,1.0,0
gpt-oss_20b,dataops,DQ-023,8,1,1,1,0.0,0
gpt-oss_20b,dataops,DQ-024,8,0,0,0,0.875,0
gpt-oss_20b,dataops,DQ-025,8,1,1,1,0.0,0
gpt-oss_20b,dataops,DQ-026,8,0,0,0,0.875,0
gpt-oss_20b,dataops,DQ-027,8,1,1,1,0.0,0
gpt-oss_20b,dataops,DQ-028,8,1,1,1,1.0,0
gpt-oss_20b,dataops,DQ-029,8,1,1,1,0.0,0
gpt-oss_20b,dataops,DQ-030,8,1,0,1,0.0,0
gpt-oss_20b,dataops,DQ-031,8,1,1,1,0.0,0
gpt-oss_20b,dataops,DQ-032,8,1,1,1,0.0,0
gpt-oss_20b,dataops,DQ-033,8,0,0,0,0.0,0
gpt-oss_20b,dataops,DQ-034,8,1,1,1,1.0,0
gpt-oss_20b,dataops,DQ-035,8,1,1,1,0.0,0
gpt-oss_20b,dataops,DQ-036,8,0,0,0,0.0,0
gpt-oss_20b,dataops,DQ-037,8,1,1,1,0.0,0
gpt-oss_20b,dataops,DQ-038,8,1,1,1,0.0,0
gpt-oss_20b,dataops,DQ-039,8,0,0,0,0.125,0
gpt-oss_20b,dataops,DQ-040,8,1,1,1,1.0,0
gpt-oss_20b,dataops,DQ-041,8,1,1,1,0.0,0
gpt-oss_20b,dataops,DQ-042,8,1,1,1,1.0,0
gpt-oss_20b,dataops,DQ-043,8,1,1,1,1.0,0
gpt-oss_20b,dataops,DQ-044,8,0,0,0,0.875,0
gpt-oss_20b,dataops,DQ-045,8,1,0,0,0.0,0
gpt-oss_20b,dataops,DQ-046,8,1,1,1,1.0,0
gpt-oss_20b,dataops,DQ-047,8,1,1,1,0.0,0
gpt-oss_20b,dataops,DQ-048,8,1,1,1,0.0,0
gpt-oss_20b,dataops,DQ-049,8,0,0,0,0.875,0
gpt-oss_20b,dataops,DQ-050,8,1,0,1,1.0,0
granite3.3_latest,compliance,TXN-2025-001,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-002,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-003,8,1,1,1,1.0,1
granite3.3_latest,compliance,TXN-2025-004,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-005,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-006,8,1,1,1,1.0,1
granite3.3_latest,compliance,TXN-2025-007,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-008,8,1,1,1,1.0,1
granite3.3_latest,compliance,TXN-2025-009,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-010,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-011,8,1,1,1,1.0,1
granite3.3_latest,compliance,TXN-2025-012,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-013,8,1,1,1,1.0,1
granite3.3_latest,compliance,TXN-2025-014,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-015,8,1,1,1,1.0,1
granite3.3_latest,compliance,TXN-2025-016,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-017,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-018,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-019,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-020,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-021,8,1,1,1,1.0,1
granite3.3_latest,compliance,TXN-2025-022,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-023,8,1,1,1,1.0,1
granite3.3_latest,compliance,TXN-2025-024,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-025,8,1,1,1,1.0,1
granite3.3_latest,compliance,TXN-2025-026,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-027,8,1,1,1,1.0,1
granite3.3_latest,compliance,TXN-2025-028,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-029,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-030,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-031,8,1,1,1,1.0,1
granite3.3_latest,compliance,TXN-2025-032,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-033,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-034,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-035,8,1,1,1,1.0,1
granite3.3_latest,compliance,TXN-2025-036,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-037,8,1,1,1,1.0,1
granite3.3_latest,compliance,TXN-2025-038,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-039,8,1,1,1,1.0,1
granite3.3_latest,compliance,TXN-2025-040,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-041,8,1,1,1,1.0,1
granite3.3_latest,compliance,TXN-2025-042,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-043,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-044,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-045,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-046,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-047,8,1,1,1,1.0,1
granite3.3_latest,compliance,TXN-2025-048,8,1,1,1,0.0,1
granite3.3_latest,compliance,TXN-2025-049,8,1,1,1,1.0,1
granite3.3_latest,compliance,TXN-2025-050,8,1,1,1,0.0,1
qwen2.5_7b-instruct,compliance,TXN-2025-001,8,1,1,1,1.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-002,8,1,1,1,1.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-003,8,1,1,1,1.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-004,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-005,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-006,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-007,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-008,8,1,1,1,1.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-009,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-010,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-011,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-012,8,1,1,1,1.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-013,8,1,1,1,1.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-014,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-015,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-016,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-017,8,1,1,1,1.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-018,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-019,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-020,8,1,1,1,1.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-021,8,1,1,1,1.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-022,8,1,1,1,1.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-023,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-024,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-025,8,1,1,1,1.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-026,8,1,1,1,1.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-027,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-028,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-029,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-030,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-031,8,1,1,1,1.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-032,8,1,1,1,1.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-033,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-034,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-035,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-036,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-037,8,1,1,1,1.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-038,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-039,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-040,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-041,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-042,8,1,1,1,1.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-043,8,1,1,1,1.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-044,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-045,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-046,8,1,1,1,1.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-047,8,1,1,1,1.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-048,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-049,8,1,1,1,0.0,0
qwen2.5_7b-instruct,compliance,TXN-2025-050,8,1,1,1,0.0,0
qwen2.5_7b-instruct,dataops,DQ-001,8,1,1,1,1.0,0
qwen2.5_7b-instruct,dataops,DQ-002,8,1,1,1,0.0,0
qwen2.5_7b-instruct,dataops,DQ-003,8,1,1,1,1.0,0
qwen2.5_7b-instruct,dataops,DQ-004,8,1,1,1,0.0,0
qwen2.5_7b-instruct,dataops,DQ-005,8,1,1,1,0.0,0
qwen2.5_7b-instruct,dataops,DQ-006,8,1,1,1,0.0,0
qwen2.5_7b-instruct,dataops,DQ-007,8,1,1,1,0.0,0
qwen2.5_7b-instruct,dataops,DQ-008,8,1,1,1,0.0,0
qwen2.5_7b-instruct,dataops,DQ-009,8,1,1,1,1.0,0
qwen2.5_7b-instruct,dataops,DQ-010,8,1,1,1,0.0,0
qwen2.5_7b-instruct,dataops,DQ-011,8,1,0,0,1.0,0
qwen2.5_7b-instruct,dataops,DQ-012,8,1,1,1,0.0,0
qwen2.5_7b-instruct,dataops,DQ-013,8,1,1,1,1.0,0
qwen2.5_7b-instruct,dataops,DQ-014,8,1,1,1,1.0,0
qwen2.5_7b-instruct,dataops,DQ-015,8,1,1,1,0.0,0
qwen2.5_7b-instruct,dataops,DQ-016,8,1,1,1,0.0,0
qwen2.5_7b-instruct,dataops,DQ-017,8,1,1,1,1.0,0
qwen2.5_7b-instruct,dataops,DQ-018,8,1,1,1,0.0,0
qwen2.5_7b-instruct,dataops,DQ-019,8,1,1,1,1.0,0
qwen2.5_7b-instruct,dataops,DQ-020,8,1,1,1,0.0,0
qwen2.5_7b-instruct,dataops,DQ-021,8,1,1,1,1.0,0
qwen2.5_7b-instruct,dataops,DQ-022,8,1,1,1,0.0,0
qwen2.5_7b-instruct,dataops,DQ-023,8,1,1,1,1.0,0
qwen2.5_7b-instruct,dataops,DQ-024,8,1,1,1,1.0,0
qwen2.5_7b-instruct,dataops,DQ-025,8,1,1,1,0.0,0
qwen2.5_7b-instruct,dataops,DQ-026,8,1,1,1,0.0,0
qwen2.5_7b-instruct,dataops,DQ-027,8,1,1,1,0.0,0
qwen2.5_7b-instruct,dataops,DQ-028,8,1,1,1,0.0,0
qwen2.5_7b-instruct,dataops,DQ-029,8,1,1,1,0.0,0
qwen2.5_7b-instruct,dataops,DQ-030,8,1,1,1,1.0,0
qwen2.5_7b-instruct,dataops,DQ-031,8,1,1,1,0.0,0
qwen2.5_7b-instruct,dataops,DQ-032,8,0,0,0,0.875,0
qwen2.5_7b-instruct,dataops,DQ-033,8,1,1,1,1.0,0
qwen2.5_7b-instruct,dataops,DQ-034,8,1,1,1,0.0,0
qwen2.5_7b-instruct,dataops,DQ-035,8,1,1,1,0.0,0
qwen2.5_7b-instruct,dataops,DQ-036,8,1,1,1,1.0,0
qwen2.5_7b-instruct,dataops,DQ-037,8,1,1,1,1.0,0
qwen2.5_7b-instruct,dataops,DQ-038,8,1,1,1,1.0,0
qwen2.5_7b-instruct,dataops,DQ-039,8,0,0,0,0.125,0
qwen2.5_7b-instruct,dataops,DQ-040,8,0,1,1,0.125,0
qwen2.5_7b-instruct,dataops,DQ-041,8,1,1,1,0.0,0
qwen2.5_7b-instruct,dataops,DQ-042,8,1,1,1,1.0,0
qwen2.5_7b-instruct,dataops,DQ-043,8,1,1,1,1.0,0
qwen2.5_7b-instruct,dataops,DQ-044,8,1,1,1,1.0,0
qwen2.5_7b-instruct,dataops,DQ-045,8,1,1,1,0.0,0
qwen2.5_7b-instruct,dataops,DQ-046,8,1,1,1,1.0,0
qwen2.5_7b-instruct,dataops,DQ-047,8,1,1,1,0.0,0
qwen2.5_7b-instruct,dataops,DQ-048,8,1,1,1,0.0,0
qwen2.5_7b-instruct,dataops,DQ-049,8,1,1,1,0.0,0
qwen2.5_7b-instruct,dataops,DQ-050,8,1,1,1,0.0,0


==> anc/evidence/configuration_results.csv <==
model,benchmark,cases,executions,runs_per_case,decision_unanimity,sequence_unanimity,set_unanimity,label_match,decision_only_cases,sequence_only_cases,all_empty_path_cases
claude-opus-4-20250514,compliance,50,150,3,72.0,44.0,98.0,68.66666666666667,19,5,0
claude-opus-4-20250514,dataops,25,75,3,64.0,20.0,36.0,24.0,12,1,0
claude-sonnet-4-20250514,compliance,50,150,3,82.0,44.0,100.0,33.333333333333336,21,2,0
claude-sonnet-4-20250514,dataops,50,150,3,84.0,26.0,56.0,14.0,29,0,0
gemini-2.0-flash,compliance,50,150,3,68.0,66.0,88.0,52.0,8,7,0
gemini-2.0-flash,dataops,50,150,3,94.0,70.0,76.0,34.666666666666664,12,0,0
gemini-2.5-pro,compliance,44,132,3,68.18181818181819,40.90909090909091,59.09090909090909,40.151515151515156,14,2,0
gpt-oss_20b,compliance,50,400,8,86.0,92.0,100.0,34.75,0,3,0
gpt-oss_20b,dataops,50,400,8,84.0,74.0,80.0,43.25,5,0,1
granite3.3_latest,compliance,50,400,8,100.0,100.0,100.0,34.0,0,0,50
qwen2.5_7b-instruct,compliance,50,400,8,100.0,100.0,100.0,38.0,0,0,0
qwen2.5_7b-instruct,dataops,50,400,8,94.0,94.0,94.0,42.25,1,1,0


==> anc/evidence/input_manifest.csv <==
path,sha256
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-001_run_0.json,be7fe8926810bf80c450e2f471e6c82184d99a92d59e06edf8d0e705d3457eef
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-001_run_1.json,ba8b3a4b5c3115615f52ef900017a12c825f47395fe977a3cb82db59247a1091
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-001_run_2.json,a21403298273b20934d0e806f21bb191b429ccc54eabadb1782a88eafd75822e
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-002_run_0.json,343aba7817fb63ef23061bb9d8246f30f5dda70c747fd175027b6dceed185282
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-002_run_1.json,b146657d4dc25642683c3983a00e1d785c509e0209247148523477dc2aaf0688
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-002_run_2.json,afc33dd4f3cb14eaa72e2428c3546d598862637753f99fc0fac3817293c474f9
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-003_run_0.json,fa64a7d8d1a7f1df5380f8ae12eb90e96283a59201f777870752090e2c75e252
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-003_run_1.json,6ca4a789e0335a90c838f2d1a3cbd95ddf47b81369fc8d8d20b809ae973ddbde
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-003_run_2.json,b3b5c2a8dba6e77dfe654ae84826d2f46e48c7c0f3a77290a8236dade6f8fe59
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-004_run_0.json,32cb97c53457ba1aff1ab980da639cbd144b7a958cb75d986c3813ed0db9d0f1
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-004_run_1.json,85d3f3d8ffd8e8dd409fc76c826e9fb1c79e572ce260633ffdd2535974e4516a
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-004_run_2.json,6d223a5da485494a0278878f79ccc5ec7d6bc44afea08b989524dc7af1876b15
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-005_run_0.json,ff9eb0f3c42ca34a4ab5d28c1bdbfd5b1d47ef35be57cfe90f8e6ced3dc4face
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-005_run_1.json,7e2cd033b96f90e298b260a518d8e205831620030ed1232e45a6c0a23ae723e4
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-005_run_2.json,f0c6cdad4c457f05374d2c7105a13055216391da742dc905727981314ad92b20
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-006_run_0.json,6507b8a0797802b7f01770f460f3146a9715e61ccd4cb928f1e0424deb8d2994
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-006_run_1.json,832152651c9ca5b3efae6e9bfa570e4469d55035dbc522068fe28a602d125e6f
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-006_run_2.json,4587304cc6a49dbefd268b86695d55c56bd5383c4539f147250cb02b8b5818c1
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-007_run_0.json,1cf67bf9b58cbc49b15705ee613d24a5ba00274b76f5a58cfe69ddf2bb7b161b
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-007_run_1.json,824cdbbc674b98a62698bd4c80d7e6ddcbf8be28cff33be6881a6a2d0d8701f2
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-007_run_2.json,5e98fd2ae9d9c0cf7522f41c90ea9273116ce061a6dee8535b07eb523fa7de72
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-008_run_0.json,11261923191d94898704081c9fb309c6d17ad8d88548ee99da9eb42aebf50b80
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-008_run_1.json,74fcdb2fd5fc2457e370573e94029f343a47a769aef8bb5876224fda58e86d73
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-008_run_2.json,fe1499e72672824447222e20cfe43f7147b13b4a2b89884b804d501085f5fe41
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-009_run_0.json,07fcca9487bc584112dd3dd3be38bacd419f938605d891cbeac254c8cf1737c3
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-009_run_1.json,300b6bf5fcf9b8311c00724495d23bd5bc27d4960bcce7aaca0a53a2f64c3504
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-009_run_2.json,cd238d36bca10c4ffc9fa621bdb0398bddb5e118ed0b9d347143049c5b98763f
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-010_run_0.json,c31a696f7560dd6d8a56b34905702402245dd7dc82b89652acb9705192c9ac63
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-010_run_1.json,58e22e517943f7315d8050b9fe5e7a5ace9a33c4806b65bf4e1c3368c395a6b1
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-010_run_2.json,88b00a2b4cc7f5b9217e03d5951da772d800cbaf6818eeaab672a846603cd08b
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-011_run_0.json,29c4e039b3a41c59cb96910c2cd2df6bd86c2c459cf4a5bb12765314fd73918d
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-011_run_1.json,a8109693b0c728a7478e8638ec7a62a168b7ce5d847816544fa6ac2126aad737
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-011_run_2.json,5dac1500feb808bc43c4b200b7380807116c77ac1dfc57f579f305071ab9d0a2
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-012_run_0.json,8813a6fdaa43ef541d3c257b12cb3af020cf1aec3a48667d0de31b3e192cee3c
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-012_run_1.json,054876ca8d87a1ee3a491af36c9427e442d50e2fcc4c22ef624cae47db64c013
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-012_run_2.json,8f75a5c51edb2171fd37ef66bfd5ce3192497a70bca2b0783bb172e2d6c65e80
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-013_run_0.json,5cf118b496d1d5115b72c4551cd7fadb8c4a9ea037789ed8ded618ae140122aa
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-013_run_1.json,16953f1c675ae15ff20f8a52eadf3965a65c85a080948434538bc47366ecb71f
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-013_run_2.json,5ba0f4ecc2d510c9ac0cdea4051adf149420a4c3f67840e16960215b2239991f
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-014_run_0.json,314669f66f41f12051e0bf9fdda1a73ad7f4c0979d894725f7ed0bfae7c0fb90
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-014_run_1.json,c827711840bf73f7fa6ab55752a8551bb43e260905dffdd497bb605ac3c37eac
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-014_run_2.json,c0395f0d08ca862bcb9234f326e1340386360bfe15afda981a2513d9ca3705a7
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-015_run_0.json,ab7720fcf65d43ad8e3a9ea39524827b4404ca53cb061a522c5a051127bce44c
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-015_run_1.json,9696d824482e05975ddf516e2b34cbe7e9b5eb4c5c4481912cf63ac17bcb0ed0
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-015_run_2.json,4bab4b61d3102c05e28f4f1a45190f73919c09aaa61d3eb21d26977ab10201fd
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-016_run_0.json,51fc30e229a724e43f2740b7eb81359f66c37cd38f4c636ed33301cd084fdd59
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-016_run_1.json,0579dd2b5ea26b0871b155c3abb3037bb36c187452ce46e3275c2d5b29d723d3
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-016_run_2.json,61e75daca1dffd114ba08e0a547e4e3b8628dd619df3e704523ccee5f2473051
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-017_run_0.json,2ff113ebfd257d0bbf8d27891e00d616b37904971a1cb5196e62553b119c388f
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-017_run_1.json,fa1fa1972bb1b295f35ee75eb9ebc761cc00c85c8edddf17f5f4c884d5aff71c
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-017_run_2.json,d2968c88b977a355bb1bb420d64f54604b213d0b9057faf2153edc024f999266
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-018_run_0.json,ff974599b5075081d44c04fbc9124721113e183a5eff72369a2be7dc8c8919d8
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-018_run_1.json,68ae1f495e522e77fe405a77a00782b37e603f3527a21f2ce71e7dbb91f1c0e9
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-018_run_2.json,a642b2750df4b531a788987903ecc31549cf6fdc45170e122e16f373b7b20337
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-019_run_0.json,19c1717c82d6bf8c6fe3442a5869c1ae0b5daa08cee92cc264a58bceebd8ee01
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-019_run_1.json,488f6405330472fd4373bbf63b09d48ab28e060e7b55a42988f52227bc2ed6bf
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-019_run_2.json,9efce26fef47d19f797a2ced84711f0fab5139f3325ba959e4bc28bb33c31dbe
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-020_run_0.json,c2b5d432eabad47366a0fdc79e5ad188cb90545fd6adddc7f324a1e273bec331
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-020_run_1.json,4220320b1aa2ae33c3f004016f316a26fd488fea11845f8d884056914fbace68
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-020_run_2.json,b9f3ef453b7628b38bd9837d8274562aa4c0c9ee730bd441293f1714569b2a9c
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-021_run_0.json,82507212ca5481ff2423480d7de0d370f771f3163f7b84eda9d462924dc7daa5
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-021_run_1.json,cc32796063a7a1d57fbfd193d48d27c911282b1aa310861243e7d41fe9bfa65e
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-021_run_2.json,e8c4a818acbad150727d051a4db08005d089c18bb35e5da7bb72db8fed8705c8
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-022_run_0.json,41cf20b0424b24e14f7a4b554731826c6f1dfbb7d3fb9935b95266ab34ad1114
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-022_run_1.json,46d42c2cfe5971a3048fa5a2be0a352807108c4d28c6870138bffca48c04d90d
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-022_run_2.json,d065a79a1ac2598a27b3a675902b832a7c08d73cc899f3153b6ae5e2f398209f
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-023_run_0.json,72504aa83de5df2bcc38845760a274199e69e2b152629c7bb0ccf07037ccf73d
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-023_run_1.json,29734b765a39d8bd673d0aadb4d1bd64d8d21c641319f4e6cc73a140ba92e2ed
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-023_run_2.json,e07afe7b84e012d4b2d807157f8d8df7f756970f5da746b12e5276f19a00ff72
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-024_run_0.json,39ec9b9c006ce1124f421fa26893766a6490470e029c98162427ced7c0b6f2b3
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-024_run_1.json,110ed0409f9e4feceba616f5fa6f16c8f76c1c5d1f53a73d056f5fbb7442d8ce
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-024_run_2.json,fd489af22cbb0edf077b75f118ba65916d7d5ae2c2707cb53599911d962b9242
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-025_run_0.json,143b997800552119117c0b1e7551c7ea11f1a72de609226e4ee13dc67c65b9bc
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-025_run_1.json,1b22494f019f21ec9f6e389a72b78ec864131457facba1737ea44b0661b8c35a
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-025_run_2.json,26980ce7108ac8a492eded3fa471e8eb341c921fe55d3df759ccd8fc827c2cfd
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-026_run_0.json,daf4f4066f02542c6183e18ed06af66c72dbdc8a254c8c21847d76cb5bbe6003
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-026_run_1.json,35eb7ac45416948790cdea4bd0e563a4ba5dc579e3064fbcbaa0df4b1276f3e1
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-026_run_2.json,1138c4977d8d7632623add945771ffe40cbc7e64bf77b2578eaddf1114cfc652
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-027_run_0.json,58504f47c8c0f4de092cbdc08b9635f9c7cdae74c19d35087cfb4b95067670a7
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-027_run_1.json,02f4abe7e53c1646b566b16a81ebe18ae8f07455e753ae81473a45df56157514
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-027_run_2.json,7417560fd391a579ce756d7d1067ff08068aa96d14cd249995d50bfaabaffc5f
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-028_run_0.json,980413901ac92a07280bbff67616bb3f82754dca76ea5e70187add82449bbf8f
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-028_run_1.json,3f3ce111e1c7d020abb5d232e7dfdad9fee9949af9d22044d68d79c5b91bc490
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-028_run_2.json,c46691fb59ba0eba962a491cee8d5219f6824bff910023b37759fed98862d9ed
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-029_run_0.json,1df7b494dbd30efcffb03009130f2a3dd172d53dc61af81d1def12557b431504
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-029_run_1.json,b0588fff2e6d8b92d1d20b3ab10e4563a3daa700da6661b0ca8289ae255a34b8
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-029_run_2.json,31ba26ef0e705f5da15a10629c2b7bc612a1670fccca0c8bc6cf4855ec9d4cfc
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-030_run_0.json,de0aee114087c1cfe180e34d5b2641dd9561788fde03f35eae585c5c392ae49e
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-030_run_1.json,d9a76e00741b40e9fdee3d00deb27e257c833f2fcf322b0c1990f995fac0122a
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-030_run_2.json,fc627eea6f2a3ca81cecc31b0ca5503cdae858fa878e695450211184d2e1b477
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-031_run_0.json,428b5cf4ddde3586a6165b0d6600dd3ea0f9c2bf39df64daf5d17ef0c286d8ec
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-031_run_1.json,0ed3b4d0b1dad87096573098ac4d87fce5123c95702aef2a941e9cd42e295c7a
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-031_run_2.json,0cf32012254e9280517082c77123dfea224cd03fe48f2855440cc86bb418e2e9
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-032_run_0.json,98072523835ad812e5936ed11379e4931e7384ab71d60ba30af42ad762c45357
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-032_run_1.json,0fde42e3b4cd20dbf7996ee1c382a10d019f47fcbb01e008ed01ae285034fbf1
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-032_run_2.json,ea3696cf7230fc7d1b814c57c6a5d069b1da2fdf8b66e4cc319f27fcd3e21070
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-033_run_0.json,0a2ed150a27a63224be08d262e0ad4bed1cec74ad59f16225f08ac81e84a3836
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-033_run_1.json,abcbfb3b9524bb6a39235c998815da96553f5eecdf54427431ce2b4c8fa88c46
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-033_run_2.json,3167288da447862069a6a077afdda2952545f42b5474466c58523406218d7707
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-034_run_0.json,78891cf430d9d80328c2b0c8555cd2d9409d2336cc1280aaa52d2b696540c106
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-034_run_1.json,7fc9540f1fa5e151d9cbe7dbcd3616697df1c5e953b6495f25eb5cc8535d00ad
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-034_run_2.json,a32b4ba446270e903d8e33b29199a5efaab60a7c564364772b5170ccdf8ff75c
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-035_run_0.json,5c235dbffcff5078a9316317d48a4419e619840511980ad9a32af1695136112d
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-035_run_1.json,8a06c2742f905d3c5ba8b6a27203e3c37ba3afc532f865432a9f552cbf5e8d87
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-035_run_2.json,8ae9fdd187a012326fadd9f32d3155bed5085fdbc86e43dc1ee2c4906d2c6977
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-036_run_0.json,a6a7509b38b7e9547f3e0c2ca750f9cbd333a63193b3d5a969240b99636b2668
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-036_run_1.json,bdd2f467ace1c40f291d2d8ba29411e5081c3ba4484e94c7e2a9ada2e47dd2fa
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-036_run_2.json,ef6e2549b377fb00d1993b12f08f5ea44f65087327596745e1e96064399289b1
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-037_run_0.json,9449c1e051d9c431fe76022319a96d96b46cdb5dfd75381a77c49f4621d68991
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-037_run_1.json,fc8e8d076b3c739ffa8ae7bffd2c0a84d3622dd9d16d9e5d7e9d8b75d6c6b6ca
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-037_run_2.json,5c6be8104a7194274dad6d6be5dd8b27bfad985f45b618345a3d01086c1e026e
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-038_run_0.json,10b3dad6e103d3b876819a905d6e6ee9c4fcd5f687c815d7716e537530aec586
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-038_run_1.json,1d45a88e4680e3824c7aa63c1111551c9c7e5b5c52022b86fdbebc8e702d3e40
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-038_run_2.json,52071191ab1bce91380154c9c318f68881288ae57825ed1eba430784dfbfbb75
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-039_run_0.json,64aba11e37e7f364305df8748f8cba4969aa2eec04dce5d872696e05bbe43516
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-039_run_1.json,7f83a9262f83e3856fdfa50561747c3d57dff99bdf40e99cc1d109702cebef19
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-039_run_2.json,8e6440cd211c961f682cc1d1a316a201fa824545f9b51ea2ce4b096a6122ab58
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-040_run_0.json,2e3e024f45d2d707796a06392112e618c8b680e8b3ed54245d7755e7a22a6f61
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-040_run_1.json,a91807320a12bc9284eb17b24b72f9897d66adea202582bad30c91937eddc49f
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-040_run_2.json,1d5062ebad7e3e8a09e98b90de5b1cfe5f50490bd8a7c79614c79e893c35f537
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-041_run_0.json,827a55aad229864ba6400a08b6158335f45b57c07ccafe54e2267360781a0fcc
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-041_run_1.json,2ce2f6ffb6942a3a26d3495e34c97667d7cbc6dfe4b5b012762f5256daa28001
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-041_run_2.json,ab7d80f3b6e08a4f33326168a57d054ee2eb951e376978d4de2de47f5f411298
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-042_run_0.json,af8ca37c0fc99a3883b44467e9cf408e4490f7bd1ebfa0a30f9a3af701dc18eb
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-042_run_1.json,9a1c495665fd1b7ea70157fb711de53f15bf5d0da8f3d707e655b0fe8049cb12
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-042_run_2.json,792280b0f941b947dd668423d4d716c8aa760354d19642355fea6aa54845958d
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-043_run_0.json,f8ba70bfbd525b23358202c91f1f4dfb8e46b740ff1433bb02841087093269b1
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-043_run_1.json,7499262b3f01abb04e8751f1329bba0e1360212be612a330683656a6285e5d23
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-043_run_2.json,1c9947e3d674a852c5f6c524893f93e3e3cf18e5810cca45a0024f8a9fa4eef4
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-044_run_0.json,543fcaea618f5617d2614fce1ed12f6ea4eca9cbac2b2eaf70caaa03b6b0df2c
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-044_run_1.json,d0b7976129e48ce1a4976f7251fb5e84b781a0b81d8c981295781039b4b1d29c
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-044_run_2.json,9efd94d8c64c746f682e55149623300d26bb46ed707dce2531e25a7796b678d8
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-045_run_0.json,1c1467c85c134b72af08d33b62b753f2fb05d77c7490b60db8099b05d939d3ec
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-045_run_1.json,879f2e6d59ae0897cd551a04974dc57a8bab36ce57e853499d4377af73cf42d2
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-045_run_2.json,fc95c36001855289644e1ab7d96536d6827860f91169feab120673a3121ec233
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-046_run_0.json,40cd6babffeaf397c92ff3e248c2ae72379ecc41ca4210de0136b04602765a29
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-046_run_1.json,1b63c2d3949deeadb818e793c0673093bdab8a88fc3f0c5cba08443fa7fad639
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-046_run_2.json,c60375a6132577865f6d2506ec89df4bd457be8627e21bd55bc937e4c2ede28a
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-047_run_0.json,c46592e5300bf271123482e83bd608217bf0a42e9926e475a90bf5effd137ea8
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-047_run_1.json,18fd7ce2ba35c94edbbc29cb229b531407222370838d87c9328b2badb569ed92
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-047_run_2.json,ed785644954b6471de73054585c7432e2f4811c1355ae4ffe902196391827e40
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-048_run_0.json,830b1e2302980dfe866d6ee7f2f24a0f8d51825f70de9452e1957d434d9e3fda
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-048_run_1.json,865ba3408f9e496b47cabb1cc7f8ac7e699b56ecce5bd9f95973e45cd379833e
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-048_run_2.json,81204e9650dc706eaff44b14305b0666280bd3eecce64247256d949ed669f5d6
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-049_run_0.json,fce0526441287397b649e62cff7c7c8d50184e0eb2caaa242780ac53b5a8d1d4
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-049_run_1.json,999e7fc411bff87850b29a5408380cc6fda505b0257fa42210abf7f5bfe673d0
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-049_run_2.json,f9f55f159dc92d28c53e01193a6146420c1d42a751cee6d69fac29f9884fb2f7
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-050_run_0.json,a84e1cc7cafc93f51119767f548ee5261825aa064e0d316018c946372df4415d
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-050_run_1.json,dc1e9db97f8bfbc7af05283d4e633ac83b1c7a4cdc4a4ba7390b69ac8a421fac
econometrics/benchmarks/results/run_logs/compliance/claude-opus-4-20250514/case_TXN-2025-050_run_2.json,7efe97aec91c6dd1b0018454c966731fe27e910eec88caaf488e5dc51f6c270e
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-001_run_0.json,3c3c0b8e1a39200ab8201f7f7d89e98ac8cf450c9acd3f517a7a461aa9eea5d1
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-001_run_1.json,237e2860fceb5d35c9a888292c54c46333b73245252447870a636a4254b0b05c
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-001_run_2.json,00637cde977c1aec7ce939a241071eb7bde438d077752397e7f5ee8f4d01f72c
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-002_run_0.json,a3c15fd0aa58aca07bbd97d90d6e79d213a8444eef0953553ce0e40be08a9248
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-002_run_1.json,144a335886a33839141349f0e4ff46434134e0d09d48c7a8a847d3b29c412a6e
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-002_run_2.json,b3ca5842c8e16670daac0f7213af2dc05b811167ff4d0e7ad12a3876278c3b72
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-003_run_0.json,f824888bc1080d658f52dc80c67e350bd0a0e41021cae63badf13a9fb3095b28
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-003_run_1.json,47aa60fb8b1084a2eee51fc7f1f9f059c6d82351dbb29fe837debf7e4338e185
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-003_run_2.json,34c09aee975ebd799b0468fbbc97577d126f6fe451f0bd4bec6ceb886479ef41
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-004_run_0.json,dcf5f21ee888f1d04e26bb940fb0adaa5f5772cd9a7250263c519b7b70a38d55
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-004_run_1.json,88a559fcfa9e1d9957e82d9a152d35ab25ecb77930208805d1e974c415c8219f
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-004_run_2.json,7c2b5063f226edf4a496240b148a8d282b17963254d7da1bd96ffc8e1bfe90b1
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-005_run_0.json,2806cbeaa8bb75a4a39e6cc121c350ad664ebbd778a3cd90dd1ef03619bb5f77
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-005_run_1.json,6eab65f74ed9ad0870b78e9061df3f8968e3cfcfbe6c3a11c6df8597a8504953
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-005_run_2.json,6365914029b3144dcc05342ab94ea5951970710495e1e8c2441652ff76208f4e
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-006_run_0.json,58cf80c1ab452500428ab3992a2c874d8cd63e7832ae86f9197119f2e638fee7
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-006_run_1.json,9b3d4ec8e8acf715daa11689b640c44cf3685dc4e627502759abb8dfbe12b370
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-006_run_2.json,134ce329e54510dfcdc297d4dd3204ce22758e4b186bcde505178fb7dcd184bb
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-007_run_0.json,0c1c7bab7046b35f41e3a367a6847fdf64fd6114f5ca0fbdcad05887a2cff566
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-007_run_1.json,70c74eb0328a428be31344f7cccf2eb007599eead5052045dbb3fd4e7e1d5676
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-007_run_2.json,f21fbdd4fb41709c19bb4d3a602d8a00ec65095a9ec20403941af2ce9f84d7ad
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-008_run_0.json,535a7633943edd62fcb5ef92b560388452aa1bb6bc3d8d427200949e3e380dfe
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-008_run_1.json,06ba4e2a57a43f685d1243a1c52f24da136d8858d90c169c71fac1f0c4e249b0
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-008_run_2.json,6669facf3d7a2548549f2648dcfa41fd47945fee1849a311295e2daf934d9a90
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-009_run_0.json,987fd702bdd808472134d6237d88ce460f1d3b41e3b89b54dee6a9468d0c3e7a
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-009_run_1.json,d2b6717148d6403f6d1a70f4ee10b475dc26af2f9a1228ac5649b07e99e7756c
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-009_run_2.json,a880a930848ddfbdeeb850dbdbe0c924db1e204ae59cf1765509cbb676c90bfb
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-010_run_0.json,2f0c776d1bbb793b1da332ce90504153ab9daa1ce09fcff9f2048466d05eb4a9
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-010_run_1.json,6024443f89faafd7332f0f466873057f1e06ed4ec07be09a268619906d44c747
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-010_run_2.json,3b7966d7710b937a3e8adcc3e88e8146440f35ea41030909e875a9b9aad9fe66
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-011_run_0.json,8e16513255c6bbf4438131f01a5c33d7df53ab2f7161a2dc4babf6e40897a427
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-011_run_1.json,ba5ae6b55d3c7cef96b4c43c4026ca6b2a71be83db6d2d3857fe0de0898450ca
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-011_run_2.json,be1ecfb97a48cec34131c60494d5dac5676db7fe6b901c668c5ec8b483cbe3f1
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-012_run_0.json,eb5b0a71e684ffdeec425df94c2013071ced7752632372222595be715698040a
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-012_run_1.json,bdbcf6f2eda9accbbcf78f9240dc153d1c4e6f131bf6c9de4a1d6aa8324cfa28
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-012_run_2.json,63910674c73ee05f5dc1eef09c032c8f04df472dd18eed924601c36194d167bf
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-013_run_0.json,b2216421a2701d83142014cdde35024116c1d207718007e8ee803722f82165c1
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-013_run_1.json,5fd498ca3517ae077f5366234fc31a70c1695c6b2b91b724daeee40a02bf6c1f
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-013_run_2.json,2153b5de4bbafa4824c31694ddcd193abdcbaea2b1cb28e200bf9626a0f7006e
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-014_run_0.json,71fd4b1cec5f746b90803b8175efd32967d7fcaf7ff697d478e71042f4c9b324
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-014_run_1.json,7c7908f99284ebdc479efb278ed0dba47357c35cb57b78cba95e5e7f7a3b1b58
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-014_run_2.json,81519b3efa8ae67074ef13c68ced78c4a719e2b7ae9aa4ba90540af643995f7a
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-015_run_0.json,031d50e055ab39d02a59ff1c14cb4ecd6adf187581369b3a718af039936980a3
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-015_run_1.json,c036a2e26a30631b7ce9c73c1e0a6adbc1df9ce25147cba6221e832db6d438c2
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-015_run_2.json,a00da3de5f890b808ad27ed1d5272ec08641e521f6b26c8b3554f29c0c57d96e
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-016_run_0.json,8bc9fb0e6e86114b7a8ad5ddc31ceb69f159bcb7332723a49d164299a99bbe1e
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-016_run_1.json,a25971098c8c5441158d626fe96471af7988440859ed93b4fc9ec196a3923676
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-016_run_2.json,885a30ec3c6657fdf8b6a015bc4275b8ed751ac3e63d89ddaccb2838d80cb4fb
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-017_run_0.json,1bd59d06069253782d91ce5490e3278d2fbbd4d7680435606203702f5d41e5fe
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-017_run_1.json,112622aa20f9f0284b5eabb9eaa3791e9d3003f2c59dd7863a640cbc23306e50
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-017_run_2.json,df6259992d199a101ff2b318361ca7c1d967f9c743b6fa30480504c66f50435d
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-018_run_0.json,a4effe73697b1550307ff1eb9549e04bb5f749830a5b405bdd5cfc9cae2cd3ff
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-018_run_1.json,085cec59c906f6c10fd7660c11a8c50e7352b45cc2ba706a018d0328d38cdb19
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-018_run_2.json,443051b953579164a523694f0e8f990582770029f666227fc00ae2ee4f47a02d
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-019_run_0.json,5dfd124529d50d9198f6b177099ad46d68de7f89afc2da9493723656658de27f
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-019_run_1.json,df37107996a2a42ab993e284633c91391e77815b91c72b37401749508c2b4b41
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-019_run_2.json,e6b22263d29b73e073ba3a346fe2f58f1eb596ed0d0b69bad10d1bb05a794cf2
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-020_run_0.json,16fcbfdac0f99e105f6e9fb5d055ae5b74335a21dc4e90629a7aa821dd239fda
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-020_run_1.json,7d096df282a7885f10e83f4ebfc9c719d37d4a7847133b0dbb9847e887677ad6
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-020_run_2.json,0cebd8ae43b74f3d958c8406202187c40864c89ab5d47cf6dcbf8b496f0312c0
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-021_run_0.json,75192091d4b3af2e63db6aba0879d655ba470ee2a9e2693e7b2aa21115afbd85
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-021_run_1.json,8cfd23c59f3f716250a021a0217651c1bc85e68edbeeac748c55a1ad03b22040
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-021_run_2.json,96b74a1c73ab955a8ad3092f51a225dc7409a4137be5788a120ebd7c6ab8127e
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-022_run_0.json,cfbbc57da71610b89f02d06d1cff75d8cae60a9a0c130551cb0dfab90930298b
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-022_run_1.json,576498b23ae43bdbb768212d7c0cbc866e179e6f91903568859635b14a199de9
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-022_run_2.json,7541a9298d92ed32321d1c4249fc1a3c406af27881e2ceb31516e358b90ea63d
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-023_run_0.json,2078b8bf6f20977db76e7af12eaecdbc31907ec2f4de2625e55522235d9ac641
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-023_run_1.json,8dadd37fa6d4e6a1a6437cb39d47723190cbd3a6c59987224733464d472d4188
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-023_run_2.json,4db24dfc08be9672227d8021922843e6454286b95a0b4299725925f140a5ef72
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-024_run_0.json,f5b14cef3b8a33bb78355228a6cb441970208751cc4d448af2a47cfd172004de
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-024_run_1.json,a20fac15ed9e8847241fd23c39fcebca1c4bcc41b213623e0929ed99defab0f2
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-024_run_2.json,7ae9bea1ee91dfd6099f0f294b5750f7e39b5739aeddffa8a7dd38e326d8e1d6
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-025_run_0.json,7d0e1a2e1127d651b87958d3dd2686a56212db5ff5a47bcdca0e83469a400a1f
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-025_run_1.json,18d0ae933c9833b55c784105b02800c60d39fb385881c0730149814df80782c6
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-025_run_2.json,2e94fffd8508a83332fe123cb294a4126f5aad78b5e90db2a49153837f8f9c25
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-026_run_0.json,652de3030f2b11e80978e13502ab5f35c72ec45b0518be6ebe03e28bf4da45b4
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-026_run_1.json,d8b72ae5513293f68a8f9c90f1278e273f78e05189288272ec0dcbcfcf81eab0
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-026_run_2.json,5ec15c05941ce542c3c01ce93cd1f45a990fe3c56cf2fd874a662e1874042f3f
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-027_run_0.json,7d027fc1402a078a3e3319a59749cc2c001d55c49ac0713ff3df297ffa0644d4
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-027_run_1.json,8e7c76479091d4a37066e6ed7de85a7578e3b34417e371b28965f010b006468c
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-027_run_2.json,c888aa5d161bd44a3a921ff2ef69700d535b836d11c9877f8efbbc7956258e9c
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-028_run_0.json,0c7059dee58e5261647ae1e9ff045d5146808710e14284f2a07fe63e22de5bc2
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-028_run_1.json,81b9dc119058cd400461b3cd10bd78a3f0e86b710a5dfad5871ccd60b856297e
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-028_run_2.json,f2a3c0a399ad61be8c16a076cabe365b12089e1f30f52b7cc08c94d51587d5d5
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-029_run_0.json,12735e76950330966f1f0243e538d4a34fdb06ed734cc9c55e8f03fd13767b54
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-029_run_1.json,555b147e387adc43c3a827d0bdb96a233a5ff5a0ed51459f431d834462b65685
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-029_run_2.json,bb7f480d022c1e7392f2eaef20d4102a2b7f90f3f274a0f11d69e8b41819e8c6
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-030_run_0.json,9d54abceaee23f96906846c4c37bc97ea7eb6cc3cded4dce2f8306da579cc1ac
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-030_run_1.json,cdfe21e51464608c0b4b71b8ff02157d335a9436b9880bd25ede940651206180
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-030_run_2.json,0a03e71dcffc3218b6c9627b994a1eff6a67373a8b7ad6aa0601381f3d677aec
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-031_run_0.json,1783dbb5d50f84c35709248787b96e9b3ecef03173aac8fcbdacb78cbbdc4bf2
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-031_run_1.json,b39f82355a71ee7bea01bdc2c712020591ca4d550147cd2b25606bd8f60d2fbd
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-031_run_2.json,ac679a0413e00dbce918c638b4ba13347dacd41d7ef6600ccc82b390cb2dc621
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-032_run_0.json,93a7c22b8154730a41b26f07d7f31a1c35312e0a58e43624b6805198eaf43c32
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-032_run_1.json,67aee5555ad75c05752440e02a0d5c82ad01adab806fbb3364cd71718b50cc31
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-032_run_2.json,119abcdae16a7eb1256027a803aa9841644128d41b17e2502c65189099a4e566
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-033_run_0.json,a197fb9c785b82d2300b6a16acd9ea58abdc89a60748c432537451faf91244f9
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-033_run_1.json,58123b4d255a3f65b5231e50c2ca28556842f99905a6c11d4c200b2c50747f5f
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-033_run_2.json,d3a7a4e312a2d9d83a70a811d75b2e9bc20362fdfb41e650f66e234e00ca9420
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-034_run_0.json,765e36a4131a6a00145fa45a611c94612fe2569691d7b6d132e50acea62227c8
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-034_run_1.json,af58373daf58eae1381311be4fb60044481a5ba9e6c38c487894598167447deb
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-034_run_2.json,00e4dc18691a48fbb2735104faefab42a9b1da9aac068fa5087e278fbcf25968
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-035_run_0.json,3f1baac53fa02741cb62e5654898837d5d87999d712f82f2e57a4cefe27ab420
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-035_run_1.json,6935502f84ef96df2615b8b8aa85e7f2a85932e1be8b4e0a022e7e50ea4b6992
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-035_run_2.json,282e1a76ee98cb54108ec5d193ddba96c1e8192713e3a98cf03953cffe361164
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-036_run_0.json,3118e49f8b80a526ee348b9f0eaba77fc0812dd4cd7fbf541ad7590d27a40b5c
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-036_run_1.json,029689db73b9fb76eb5f282b386d48b6b423c21243aa69a74795d50f4a7140c4
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-036_run_2.json,0957206900c3488525db8052ad7ca715916e476ef59cd38ddd08d1b564d8902b
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-037_run_0.json,0ffb4e8c74b56de4a4536cf0b46bf303d04bf8061364d2a83e5b6f69991222a4
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-037_run_1.json,3598d2e04227ea786e929c79c86fbb92cae69473cbf03ca3049c1d4570e56353
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-037_run_2.json,4815acab004b5c6954167f4c68afb8dec32218cf4cc80fff91f98b389ee2ec09
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-038_run_0.json,9edab9aa235e565a6ce579daf92b85fade8a2314056642183e2ac7e2a3d1a7ba
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-038_run_1.json,3ff4e6048c450802b97e7f1d7b3fcd980fb27eaa75cde5439679da58b336e512
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-038_run_2.json,d6abe9f1ff4148212a464dcc5985d24a9b39827f6c598ccc8b17c4944ad0689c
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-039_run_0.json,d3a346da27d7bb404729acdf28ea2ca470dd1830804c3eff3973a8c6714b729d
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-039_run_1.json,f9aa7319c50e4a4efff9c5eec3bd4c85b24377278abe94a728feda2523cf203d
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-039_run_2.json,361486138763357c6a6b4b3880b8ba9773bbe59d8208aef4c736ffe01b57a109
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-040_run_0.json,579f01c50a6030c7dc68a6563d72390c87ba0b2e4f13cbb4fab785455ecce7ae
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-040_run_1.json,2d3b553398e64e98b6b3a55e4ccd30d44c7ac970644cc3ea4a1a75561d2ef44c
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-040_run_2.json,3127957d884c73be8af46b58359def489a66b70166cd4f45c96c1119396e20c7
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-041_run_0.json,a75d30bf5cff0dae13625a5bdf685470a68f707ee327e0bc4f174590d4808d40
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-041_run_1.json,92fd1cf5480d2ecbd979ecc040ad9e75958215073a13df311cf284fb29661227
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-041_run_2.json,38d1cbb6db9f4a576e0de2f0ca3e252fcb324ae2a134f7266d1c7dd72c1e87a8
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-042_run_0.json,f75f978ed9e3e83bf149f0d563a158aa078aa59dfb1b0bcc5755db9b2c6e08d6
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-042_run_1.json,7239156df5f6e4e88c5fbc7a37235062db45fc8070e55c7bf861de2a34d4ffb4
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-042_run_2.json,579acf35c6f3e599e682f5bb7408b20df6b0fe6a46cc78db4e867b09599af8b0
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-043_run_0.json,11988ae9feca5e5738926d7b2ca3120b1018acdcb539d88edc13f01029193ae7
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-043_run_1.json,bda4cbbe23f962b63ec48cbddc2a14ef366c468fe3e853e80739cb00b7e8bd74
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-043_run_2.json,b5fa45ccc7c6ecf940700a1131fa6b1acf83dd78757ae0441e37fbc6940aec75
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-044_run_0.json,3af85339a5c1634ee24da73f003ab3b54434b97009ea12aa267a3e350a6c53d8
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-044_run_1.json,b2bebc03c7baf2934d1b83ec5b489c398954517598febd57a56bb507de69aa70
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-044_run_2.json,ed60b7b5d3168bb9caee144d112c236b02e082a03266079fbb461464c5945203
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-045_run_0.json,3feb57c9cf24566d73067d71244f6487825d62934538b5ce60716dd395a236b7
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-045_run_1.json,7f473aff1e30f3899542da09ec061ba295eab10d05cc8e403c1e792d6386ee0a
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-045_run_2.json,9821f41b61d8ef1a8c138cc9c38b6108493dfc1cb719ed3ced827b82447e8363
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-046_run_0.json,0e4b70ec625f28a5477efbcb227ecc881931995159231cb9b970274a4b8a9c90
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-046_run_1.json,a60fede71577da105e1b1315779458de02a0516c976cd84c4ad569f65ce912af
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-046_run_2.json,f8e92adad58fa75a5ac9046e5c507541ecef6d35ffba0c3c69cc2d7ec18620b8
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-047_run_0.json,3d20590fa0e85e229575c1d3b6c649ca5dc5b4ea800fdaba4a17026110a4ff30
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-047_run_1.json,93ac444b0e2aecc24ffd647f8eb737273771976e67447325b31aec1fca9e06ce
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-047_run_2.json,1e03b3ae7caf01849e8d4742324cafdea17bc0f32254338b925d2202d77064f6
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-048_run_0.json,54dac921e3236ff137c7e538b233674b93cadec422fede85f828b59f9ff1bf74
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-048_run_1.json,6431c9dab6f31ba79f5807db78b3f13bfedfa16043581041941f035bd6e0775d
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-048_run_2.json,4a4b91ccd8ed626abc5ede7f01bad96e27da05b3a107170780074244a72dddb5
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-049_run_0.json,c068b4211398f09bca5f486cd16b2bac105cb46070e456714f87689db6fddf45
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-049_run_1.json,242090f24f582ebcf916b4f2d49f08c60ad8294fd1dcf15d687e247c5e2617f9
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-049_run_2.json,1da34fb1e94519a53665418a441bbd435a3a2e404fcc73a53c864994c8214d2b
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-050_run_0.json,8077814ecfcd6c1f2ea2b331f226760d8cfde9aedf72dd7b9005367f12431007
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-050_run_1.json,c1bb4447b2012e974fc49d60ad45502797bc72a32a24813108c6d7be1138ac56
econometrics/benchmarks/results/run_logs/compliance/claude-sonnet-4-20250514/case_TXN-2025-050_run_2.json,dceb3febc7d3eac94c82fdb8d6d80a9627e130efab9b48083a107bb696a974fc
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-001_run_0.json,f37cd1385a76ba9e700a4cd11a05ae0c9a9983286a38f826d7545a11e4ce7817
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-001_run_1.json,cbd0ffc423b69f87f8befc403fc2a194e77bd08da86a3f39cc37d0ff812c4067
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-001_run_2.json,6840b020359cafdbb418a1bb8c52ab975b3700149348c8e7da2b6c4084f9c74b
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-002_run_0.json,970611842c3d090846d1f32b05fe27830cc308f58f97c9c1bfa034e0f34dcdd3
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-002_run_1.json,1b1bf686403525f35f013d8d259372e07b9a034da873357909c060bcda666c7a
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-002_run_2.json,c99e6b3e948c9539c0ac3bff6c3838e5e3b3b51da10ecf70a7c8f0a69565f508
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-003_run_0.json,525d95bf40fa57d87ac426b89ded3f26ca3c54c05491b89fa79ca307dedcd3ef
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-003_run_1.json,55d010198d3b96e65857c8094159f1d1a923b5c126a1a54594194b49fd9766eb
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-003_run_2.json,3672987a024d4543ce5a80b06c3ce04c62c981de8a11d03dbee13ddf06b53b0e
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-004_run_0.json,3f4b6ae3113c29f49fed74ff34c9dc9a050dda4e6b370e92bad10f2a00519be0
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-004_run_1.json,69adbf651d849a11b6c34c0d3f241dfb2719fd86974a8fa5a68f63644f8c1697
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-004_run_2.json,0301cd629f3b010027127cebb2b1a2254988abbbbec9a079cd5c207df78d98ec
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-005_run_0.json,1adefddd926ce364149c8c508da6f63e40bea176cfedb04e8bb5b4ce53f80695
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-005_run_1.json,fdc246275f40042c07d38cfacfc61ce3af3450c0cbb2c65c3e006ad93b3b6193
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-005_run_2.json,c637d53fe5e47b9a7a9cc004c22f8d2e21270151e7ce528ac6240d5096e274d7
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-006_run_0.json,8982481750c73f7fed386d9c4439747beee8f92315778bfd51ff4af0cc642c42
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-006_run_1.json,b8c1b666948e8de89caa7114fb9f4665bf06445b21100b72156d8f1b4050c053
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-006_run_2.json,46be80bfbf02b0f964f37149871abe30b394adb1eb92135675abae06ccecb82c
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-007_run_0.json,9f8dc32c5317b0e0464939bf2280cb5d455fc3201369e429eb59b382a2113f51
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-007_run_1.json,32f5cdae490d70fb10b084fc789dbdf414e67c367bc4864dc964d8605056ce64
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-007_run_2.json,92fb791c3624695307345ad2368693b7f77d94bcbfb41509ffd4c3e618aefffc
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-008_run_0.json,c6a1664ec77750fabd03006133d66ace6eaed2d2de6b5bdf188e9b37549991e5
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-008_run_1.json,fdd03b93b8eba6b5ed60aa374c075ac3b99e96d2553289f131a5af582e22a754
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-008_run_2.json,63540a17f0a512904effd8e5c93967262ae3b20c8f373dc1085e249bdf1f2b14
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-009_run_0.json,8d2e99c42b624d2ba74eb24407b7c2c07829775696c072d7db0cab1e63a307e1
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-009_run_1.json,a1c11c688b6c02393d448f918df283c7206b2df4ed0280ab98e3bf0a5e0b8e3f
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-009_run_2.json,73fafd001324d757217a2cb5d74e114c6d389ad232ba4c04470faf6fce7a4ed4
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-010_run_0.json,3f7131b11c224441bd3090b8d4142bed3e8343f3b5d7ba83cb0bdc5994bc6f48
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-010_run_1.json,290732f56c092b772662a5a5b5bf4f222dbb6d98b46a26b80f630a28a80a1593
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-010_run_2.json,f67e905de9dda6b800e2429dfa70a7b9416aa316cfe2c57e23251dc32f5325a5
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-011_run_0.json,34cf4afdd225b42408dc4d0e856f62bbb970c1fb137cf0bff293a4cffba06efd
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-011_run_1.json,701cc7c5c96a84d8e83456d7cbfe0c12f4c292020a08a8e624fe6c5af7b861e9
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-011_run_2.json,57063fc2bf23036d0900e74c87bb265bc2dbc4452f02d3a1eb112b89579cbebf
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-012_run_0.json,197404a1d6f2f585f06117f80188f11302a5dc6d09f72a1a0c41709f73010e38
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-012_run_1.json,5aa0d382a6b61fe01c94c3291a073ac464d2b4502b15038530b15dd992db3a94
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-012_run_2.json,ce64ba27d7c66c084918a55ad745890c7195beea287560e8e596d2b40ffbf93d
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-013_run_0.json,095fb0433979f1ab795e127bf97b1ce05c2f4f91c77abe999c823d2f1cb534b3
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-013_run_1.json,12a5c830534da6a1e58b6f4193965ee15888666cd2d8c998b2fb6ca436d8538b
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-013_run_2.json,56693d88fbd3b666e94f9d8c9bf4e392ec986530eb5004bfed2b122285fbb0d9
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-014_run_0.json,67e21641ef34213449f737ef7d40cdc459f942cec30dd0400b3e9034dd82d466
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-014_run_1.json,0f53638668e02c83d70f7786f2bfa9ef03745a1576020624d4c5ea542537cba0
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-014_run_2.json,a577677776f0ac0049572fd5c89a9c52837477abf2d79d66190ecd4c012fe74c
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-015_run_0.json,c34dba165e30a1bac0ed50573156ed461c109db479f9a0757e4cf7c9fa67ed18
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-015_run_1.json,b00a0939270b449b2f67b7a4f97f819f3afab1c862059cc45124185a71770bf0
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-015_run_2.json,0ff07c54da25cee54a851ddc60b0c1036f7b2fdaca79d8ea094d213b573250be
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-016_run_0.json,514a3dc44ab31b8fcb0fe9cadbc7e84fa727a305c5c2cdeb48f8aebb815fae56
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-016_run_1.json,6f575c6c79f2633292da52b21f8d9f09cf0b1e0c44fc7090b0e1820ebf4ee0f0
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-016_run_2.json,38615f21b62bfe560efe44eee0b199b38ce95c3d70d4cfac8ea5489046329570
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-017_run_0.json,40e9f4796d20fe164e08f6432f95bf930593170355d2574d139b5a47af600dcc
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-017_run_1.json,d6b2a00e8e6e398ff5f89a6b5527f7eaeee83e3c70c82e220697da227636b379
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-017_run_2.json,5148dcd3e6c33a12523bda1cdd2c39dfddf163b3fb183bd9d3c4347c91ceca72
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-018_run_0.json,a6ca0b8c26b38e645ca9e1e754d15c9290e5593b987b5b590efc07f28369c671
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-018_run_1.json,304f4b9db56e454ac8c14f6faf7ddd31059f2fb68c32512fb20b2e4e8045efe1
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-018_run_2.json,5df70e1d3944dafadb097dbe321b34e87b253350feb0387f72e9a8688870a4ec
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-019_run_0.json,5b218ac310fae8c01e66204d59bdd1f1934ca645e9335fd4368827d3fae8b712
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-019_run_1.json,6073484ef6e0d9be6cce4735e8c09132940150f04536d67b86ce006f1c09a271
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-019_run_2.json,778e907faadde468b53b63c46cdd671044acc8c4650623c7b331719ac821867b
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-020_run_0.json,21d87a49e250a98f00bd9c2855dfc1c230728d7858444658c7e67597248957ce
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-020_run_1.json,34c4727fb4ed09b0198108214b69cb364d35408a9429d33bced17daab98cc134
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-020_run_2.json,962020a3353c89cad46dfc5e5dfb89f1e758d8608abc9fadfa2152c3eb9f8d8d
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-021_run_0.json,f47cb19c2cf7ed67b412a1198fc580816b4857be8124c5d43639890b8d60924d
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-021_run_1.json,1674dd7bddb6566a20402faa53d15b1017509bae530f619dd6923062982908d4
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-021_run_2.json,04c0750fac668422d4e1e695570553e37a07e1d224ad03f1703f1b40d3ee1382
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-022_run_0.json,55d8672c8eac6ad19072c3ea9b6c2c2cc5c0f55552d9b25167b30fd86218e22d
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-022_run_1.json,40cefe47323aa55bc704fa5058cf53e54b37ec67b61c9c5f950302e7847d76a9
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-022_run_2.json,825d893c4f4fb16048100085ae40f04a2147ef181a3a779719d0c92f99a5ba2f
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-023_run_0.json,e2a80834597f7454f284c83f64f02ffaf27a808105bccdfa35cf15bed3a573ea
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-023_run_1.json,436fd5407104e3682209c53a4ccf8efcd6fd33c154fb3ae30ac818b3583326db
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-023_run_2.json,c180a0ea6019777c640766c3e23c40805cd2fd8f6a52a8f45ad6ad26456052b8
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-024_run_0.json,e072c1631fd6bc928e674a0066b5d8b45c268a66312f118526b8ea5ab4296fb1
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-024_run_1.json,1f8da7ddf60b2855968dd7d39d18fca555e5a43183b9b720af7e577d6f99044f
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-024_run_2.json,90bc1f981a68d0feeee766a2edae29ecd9a71de097574237accaa7ebacc2e2e4
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-025_run_0.json,03ffd87d2170f8bb3fbd2f1ba3d558580bfbb9e6a2ca697dab1cc04a853b0af4
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-025_run_1.json,92ec3c9c9cd85462b1c6f5b5109d2e93e96757d23c70abfdcdb48a3c025f2459
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-025_run_2.json,901efb9267be7ddceee959fec885d15f532ac3eefb2d397096d6a2a05256d266
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-026_run_0.json,767a24a3c14974cc43e31f667d8f9b7c4c24a948ac3e09f06505d5b0403ef556
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-026_run_1.json,feaea71ac474e309401372aaf63049ef68ec8ade591233f5f589746241ef71cf
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-026_run_2.json,1d9f5c7d76f8df24bd2b560e298b1a1bbb4966b3d3841c551069bc2ac316ff67
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-027_run_0.json,50487b021eccc5680a3c7066ca1cc2bc839149b26f3400a2fcf9c6c9c5c203ec
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-027_run_1.json,f238e5621bea1829e5b6129a1de6fd5d37142271a16d1debff76401a68a99666
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-027_run_2.json,7f728b52c5e6e8cb55c92dbe227a1b8037e20214146346d5644eb8f41826eae2
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-028_run_0.json,0cd51f50a901a4dacb9bdf8caca498789bfbc41f50255cf23846b7794b5b81eb
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-028_run_1.json,1741d1d030282366a24882550fa823944c8a0f8a00047a09438225d011a57d70
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-028_run_2.json,79a7d87daf5524c2ee524816db295cffbc94b40251d7f36b614d57d39fe2d16c
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-029_run_0.json,0dbd3d3dcf014181a20654b6fca8f947d61b6c45d8c5930c886e4065b9ebb043
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-029_run_1.json,0dced1c2598456626b6074aa449430f0e89eec086cedd5cf29472ec65b423294
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-029_run_2.json,8c6e32d9b6c4a75f99e622b88b314b768c391dd4e6813112283db62a0e2784e6
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-030_run_0.json,c3a5e36024aeb00aa386e70895de27e4c3cdc72947fcb6fb56e921168b3167a3
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-030_run_1.json,35a3892bd93cad5042db37b6d2b500d7b3ed238c3fe8e11743e9ad5da84112d2
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-030_run_2.json,0cebec886045896f284793dd3c844bc661fb20df167f0a27ba093e24c11a1262
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-031_run_0.json,3dba7d0324db517d5a9cd7a56c525db222da06c7ee6c62ef96c33aaa97f3483e
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-031_run_1.json,670e220d61f5fa557e6b2ce230ee729b8f57973c10f4a4de7f01132f73c3373b
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-031_run_2.json,1babc11dc2e73c3ac9ea2963783c107227b2d1eec58642b0e54cd200f1867eb4
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-032_run_0.json,437a9df895f1453d395e887d0a7f2fa4812862b57e2af7dec0f23e3900b849c9
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-032_run_1.json,575b638df649c2e0c8e75c87139599f58be5db1be1c52b8076ad4272ceb536d6
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-032_run_2.json,6872eccfe9072107cfc6c758f8beb170908970bf9652a19ab721857b9e85af20
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-033_run_0.json,83940b75ef83cf062a23d8a3aeb07dfc62d4da9a3d03c1c4749c4b36b08709c6
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-033_run_1.json,c2c48a5a6fe678054b99c12ec3e706a8a7c960635ff1fb47565efd0a47435af7
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-033_run_2.json,d415a65ff8252f43d74260b6a85a7a9576dea621905f9f72c6e5f0579fb2ecdc
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-034_run_0.json,d29688dbe2cfb97b91e158ffbc5c24d531e91e68fbfbbe1bf18a764b1529fef5
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-034_run_1.json,c71956a6f8f5a6d4e96bc71873ab7e1b0b5ff1334e6213d39ef6afc0648beed6
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-034_run_2.json,1edc6a5ab38d3436a689a5bb699d6838169a5b8f1b51bde6e14b740cb37bf4be
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-035_run_0.json,9a44e774d0ec3d9083148dc75530e86c2a1fdc0bf6e5226b7ec38412a2cf98a0
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-035_run_1.json,1012ec9ce8429bf7ac789c7bb0e002fded753c763088d8ae184c52c8ab509542
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-035_run_2.json,9acc7f9a438605c33bad7ef585a45277d97276ab4c91c5d52699d96e8b8e692c
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-036_run_0.json,b71f457053b73a17231c1a2dd26f0a2ccb29991b12134e5b905b044617791f63
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-036_run_1.json,d95b5f2070b9b338bffb8057728e10a738b4411d56adf5f24bb178c6334f3aeb
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-036_run_2.json,b3620df84824d9ce306895dc3d1287ac755c126ff791e3b3698a542835c22f7c
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-037_run_0.json,92f4e96cef3eca5d9607fe609a7fbc8749ec8a1ad25899c53f77c202421de104
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-037_run_1.json,06f8bb6c6e1fd99dca7d8eda32452c7a3b9cb4343ac391d11b72d791bd3281cb
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-037_run_2.json,ee1912fe35c6f71d966223e6fb3066533e3dbcff3fb88ba5364afd5f22d777d3
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-038_run_0.json,d20d185f0a9a5276a9074adfe787b444150a6e6a88b0f6bf5b099553a7a881d2
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-038_run_1.json,ea40cf463058ac21f9403aa8cdf82f333afd5e42c2f800039e959bb2e11d50ab
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-038_run_2.json,fea904c248d6960485ec6415a3f561be0bc05ce060dcaa65086a7d84744ad759
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-039_run_0.json,ca3f6ea76dbc2aa177a3f3119261c3c97e2de25697fd48fd024b0edf734b5ec6
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-039_run_1.json,d348f76da4199af4581a79cba4e95508eec2483072b96080b6d8600b40a476b9
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-039_run_2.json,d7d2f78933cacb3e54fad4035169b83f23dff62a010c06957b604b9a8bea3ecf
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-040_run_0.json,f5f5555057fa3460cbcc06427dd76b5ca5076f98a53591a0652f27c6a5156bbc
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-040_run_1.json,cf00f3fc215b7c535062bd665018037e7df9a9f8985f4ca359c535a066c3b4b0
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-040_run_2.json,3db46c860559afafe813699f9a53207726431b1c70e822717716ad728d2913a0
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-041_run_0.json,22addab5ef57e397348e6258c5b59b72808761e9c51481d9db7775f78aa63d78
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-041_run_1.json,5f2a2e056dc51c75c72ef06e57310987642ad5f5713ad8bd23c4b5a30231a90b
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-041_run_2.json,1b53b871a845eb92ee7062dc686f7388d5195200205181cee5981ca5d7ef7c1f
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-042_run_0.json,bdfc58448cb60ab70f64be791596ad6442a7683503888d2ccc5b5d2a4acd481c
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-042_run_1.json,7412be701fe5081a420f91cfdf1725ba75f887dfc0b8e7fb0255d3bebd55d25a
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-042_run_2.json,b09b738af8ed2fb4f3f59d6ebf0434550e78adb4687c00f3c766ce1ead32004f
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-043_run_0.json,6068e3cc22be18cf3734511f9b300b737daf302e4a6c0caef73f0018f160f65c
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-043_run_1.json,7a393b21705d89890078de727423c25c622f81c900e756d516e5b5e8b359d4f9
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-043_run_2.json,e6be1568d862bf08b2cc35549feb44a727175266e89585c8a34917bd1db0997d
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-044_run_0.json,6f6e3439fd8616a218e1c71b0ab4d12d78927e71c103cf4e6e5445f441c225f5
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-044_run_1.json,591fd5157f8e7d2b3537cd5947daf0b3eaef0035430d47287211ead015f3af02
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-044_run_2.json,2fe811221d49168147fc2328911fd5034cfb110b1dabcedb0cbc64afdcd0fa7d
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-045_run_0.json,babfb94203c731da5185f4ebb7d3f8e64e45d6b6711d7f29f5b2bf73d484df7a
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-045_run_1.json,e50b617e7529ae3974bd5f05b44f6638477e34c68a719b5e933d1dfc6f92e3e9
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-045_run_2.json,892c186ccf8e63114d9a7e3c881f1abe501c0360df10fb590c88f428b344a1d1
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-046_run_0.json,de421edc4f961423c1bdcc3fc1feed04d22ea740264f3fc5e2d938b6bbc5a798
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-046_run_1.json,3f7294c192337305b19272c9a6bbfa56062853d41384508fce9e1e5a6abf6cf9
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-046_run_2.json,d0e42d477c26eaf076b2492ac10d5f63aae192c410ea907cbbc8b26f128e1bc2
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-047_run_0.json,4abb61eb28ec58ceca13f97cd14b209a59b3fed56204dee6daf1106f6936e48b
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-047_run_1.json,0579598c2f94c4a058d058fe1ee7d9c448eb2249a9f58d1c6fc360f97773cb1e
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-047_run_2.json,d3e10d527b764db5071756b3509fc78ac39dc66a7885c6692bbad731622acdbf
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-048_run_0.json,a1bd19a1c696937c7d1b21890590984d73513a5e982dd60825159c5e96a2ee11
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-048_run_1.json,226299309d70bb958088b8f2f4123c5847b7abe336f4fc9321a38de2038d00f4
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-048_run_2.json,133154964d10e22edc7ceec19fed7b091f84b25c054be6537a65628bfa2ab3d7
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-049_run_0.json,f5bf4e42fee76ed48102bf350a2521eb5dd6acac1d4878b7e4e5de37e97c64b2
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-049_run_1.json,082ddec82b6f9f3e19d2baa2ff1da9099b0e532d9507cce92350e76a06bf26c3
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-049_run_2.json,024f26e733c33e2a70930d57a67d35dba1f236dc23389150bb884f861283f52d
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-050_run_0.json,ab865af7b3cf20984dd5e54beb3b1ca509561badb4ffbed00a8135b07ed68a9e
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-050_run_1.json,3ccc0a63de41be5449dc95f278578f8bf1a059d6dd0568b73e36005f1ef9258d
econometrics/benchmarks/results/run_logs/compliance/gemini-2.0-flash/case_TXN-2025-050_run_2.json,844b54ab03d2e590bfeba0ca903d6be2cd08068020ddd2f286b3a8bfdc65ed1a
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-001_run_0.json,ff2a0ab6293ce34cc0118153f144ea9e17ba267b47324591b55df4457140c3fd
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-001_run_1.json,8ceecc0d0f99d0f4dd55c92004b4b24db770a0e8fa53d6ce02d843f02d17cbd9
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-001_run_2.json,f703dacf02dc0c80e05d32cd00dda78cdc31031ad33415009ba3588325730839
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-002_run_0.json,2949d622de635df58bbdcd76be3392362a1939b5c4a124ec5347cddd7064fff2
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-002_run_1.json,cdfb87be83aec351e81423f2aff202f68fa7a28df0a61d2388362349b988a13f
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-002_run_2.json,f15aa9c2437d222cf7f0dd72c9bc2d671fe10517382c3267ccb37ecc161cd057
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-003_run_0.json,c840ab8da33b1bd19727e64b5b10dbc62effa029822fc4b2e09b345d1d3eac4c
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-003_run_1.json,4abc91091a582d99582056a9010365326af8b4b5645310b820447980db307c41
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-003_run_2.json,7dfc5a169fdd4fb439dcf009d7e6c1e6f83587e901be322b651b5a8e311fb5ef
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-004_run_0.json,2bc303e14011d45c149134b0dc9c387081a9b34293d8fee12b9d640fabba7dfe
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-004_run_1.json,64905f1f2efeff43298e1480608154d247b4cd29e5cd97563946abbec1a4e40f
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-004_run_2.json,dbef2e10b740f13b97a8bca33327cf2b29d31ef7442cd218b87eb7902ee9fdc9
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-005_run_0.json,c5d200248cdcb3504a4f3e39469ee1e6eece6ec4c978272e09119b5dd9b8643b
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-005_run_1.json,0903c4c23709c0bd2fa9272a71ae8dc6c867174b2a3fb5568b0a1d28ceb37db4
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-005_run_2.json,b395083829ee868873cd4c2909761c1006f04762e8bda0320322a864ab0bf436
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-006_run_0.json,08f966df753e5d1392950265e68b20789bf19d43c3875751645790be81fda4a2
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-006_run_1.json,ef6b6d43b1dc407122a036d5cc2f5b2f86673dfa62d50908d038305cfd3408be
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-006_run_2.json,c91827b013d31ce8973dd7cc2ce223f65939b33f389165a2fe235c186408368b
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-007_run_0.json,123643754ce788213861bf65aab798a703842f009d478173f4c24ad48de41609
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-007_run_1.json,e771929e8af5ad8686d8bf5fcecc455763d20efbf144b934f48f969441ab93ca
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-007_run_2.json,acb447491c70bc02aeaf79259b3fb473441327afba4087c5f92609f8edd6c800
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-008_run_0.json,ea3a2682157ba5e2c778b340faccf29749ef828cbd8eb1593f7b9bdba860ffcc
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-008_run_1.json,f2327c7b57cda52d8744c54b0dd90867dd266f4c911791e88ffef643314a2ec4
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-008_run_2.json,5696eb8ff1e431be4ac7b50f607396bc947dd514d5f65e2f571d8695d2772f68
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-009_run_0.json,07c284405f81a492f54c6ee0cbf308633ea22b01619259a0311ecd07be27a834
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-009_run_1.json,b61bd5d19b725cad08ac502043893df0005dbc6884c306b0455d6b16bb0886fd
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-009_run_2.json,4c965873540829974fd16267f4ea6b8e3f72a6fdb3c4e55401f69c7eb818f422
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-010_run_0.json,8c9762aa8b0bb6b5e449b0381835b5179f8987b2406b6547512c4230bc7b2737
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-010_run_1.json,2056ca35efa68407a27d48c1e563bc80bda694e2c40d27bd08c507f072c97ea1
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-010_run_2.json,ac411c35ac332bd87fd8ddb99c606cc8dc94a21af42e436edd6f350acdd631a4
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-011_run_0.json,245396707721e7f8687cabd91783bba94df784e6f013533c5fae5d2fc166ce59
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-011_run_1.json,7400e9663bb74151d9e1510722a680bc4e251d452a48f57a43da6b8d4f6c809f
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-011_run_2.json,7ede63c67df0e46fb27ff9bbcfca68533cf701f19ff5ef11083123a2cf03bfa9
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-012_run_0.json,26099f52d7204ebf8610d8f997331280491181f699023d5f0d63aca33eb04c33
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-012_run_1.json,57de55cfb66eb5fea61238de45d4192b2701ce00a32523d86706943f7f2d12e2
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-012_run_2.json,6cc4ef4b2a30945195a1a63ec0c1a9818fb135bf55435dec825ce262c41f650f
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-013_run_0.json,8f08cb60065ffa01c43b1dbe205e8c5e7ff0e2e6126cd3718944ffa81f8cbe30
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-013_run_1.json,2c29e67d6c7f4adfbf142826d93af3295788c7c005fb9a86230fcf0588d4f938
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-013_run_2.json,b57660d300d02128bd3c225451312427296fd284e1046472284c92839528d8ea
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-014_run_0.json,664e1ad5e494a46f573d8f37e77698c3f195713f7db1d0045426152a2931c106
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-014_run_1.json,639378e558a24105dfecdac7de0cc0b7dfeb47159ab7e4f2ead5c5922a75eb30
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-014_run_2.json,60ad20911158732beb3cf187243b022434b93a80204585d769e50d5133b89fac
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-015_run_0.json,0d126cab9efa37ef491b157bc7c4da0f6bb9db6a71df1641c925cee3831e58ac
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-015_run_1.json,2c3b0758effd8baac7fa1b04a15498efe26f6e34740287cc5bd978dc2434c19d
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-015_run_2.json,bc055d1d4887209cb2443050c39da42fa8234ef71ae73711cac159f33bd6c3b0
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-016_run_0.json,dc706297bc026d4e4c2cb38adba1aab909474223d39731919b913bcff372d2a2
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-016_run_1.json,9469ac3b68608e650858529ad7a685596b761cf8ea92c055b429d2f746b0358c
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-016_run_2.json,a01f0f965687266cc21aa4d6a5dac28eb31b6a2b320f449b93ac798311c8dd25
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-017_run_0.json,8ecf56f9916a1fe3d3a0e1cf84b1f301a8f067a385ffcce2ec0b8029faa93e96
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-017_run_1.json,43a9c67cc7e6d6f2333941912389f5199693c7eabbed6d5217a3a3071c9992f5
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-017_run_2.json,9fb032a4ff37fc4195b585c9ddd5617d4c0181ca0d8edbe45e2828fbf1b4d333
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-018_run_0.json,0216e0ddba23afd9a8653ef0f48c5e38376b550cf28ad2b6e5a58022aea9dafa
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-018_run_1.json,57e552256a5c7b9b4f332c882fb812f2fdbcf45ff7f6969a3d138dfa3dec712d
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-018_run_2.json,e8e7612f9c499bcea5f433dedf239a53e424c81b6abcf302f6db4cc99325ad9b
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-019_run_0.json,7d54a2779ee3b1cdfb11eea4c50ab472f9ce4344165d1459be9220c64ff2409f
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-019_run_1.json,4d7c50b551b0591a68680c7cfc766dfadb5ce2d50a0b3f3526ad384aebe60bc4
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-019_run_2.json,15d54d82d78c57d18eab4a2462395d3e940d5fe14cb1449548e4c1692a04809f
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-020_run_0.json,0e52ad626edbd7a8dd00dbd3e9ff0a4f4aa67bb8e36e3981a5f37e9a3c07434c
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-020_run_1.json,668faa27ed861d057d94d1c00e03fc45fc7364220de2fab82faaeb03503e91d8
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-020_run_2.json,652f945d3c8bca8448f1c5cb848e0842fb8a26b5b4c1eb7a8d94e4cdbdcbdf9c
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-021_run_0.json,274ac9ad373795296995457ac8e575ea1de208f1493e8e6f8b64747a8cee2ff1
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-021_run_1.json,a97c44d784289c400f338b4eaa78c16b0913974ca0f3cefe7c7c709501a4daee
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-021_run_2.json,fa0f38e4b638cff627789ed4dcfcf4e33e1aa0c90bbfee95f5d288883ef035b2
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-022_run_0.json,ddeda24330d164635f62d3da5834db6722da8ad97be0dd5bb4f5498a3643d610
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-022_run_1.json,4bb7ec6f0cbd17110053cc7c7ad685e63bfdf42be26f80ff598c3b668c1a2d51
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-022_run_2.json,a2fc323842acc6300506f4e3adb153e6dbe02d79443730c465e0e7879ab7b7f9
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-023_run_0.json,4f12fc987ed9453823a0aa90e322797f476b395a2c2cce00076c43a93f35b784
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-023_run_1.json,5ed692c08c2149848922ed4c51cec98a85e90d95c99ea69cf6ab09df71267493
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-023_run_2.json,e6ec1c854b910a9ee71f77ac24b488d837e7de1eb6ac7e32686fa913ecd80e0a
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-024_run_0.json,207bab2d2fd8891393e6365de9ff1b5a4716296aaa4651f96362132d16e0bf75
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-024_run_1.json,46680c354c4a4468c2393c69ba7f38d2f946cae5b59a79c1a535badc27bc70b6
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-024_run_2.json,5c2cadbc678db2e41c67dbfe9bf9237f1c72458574f2ff0256642afec934191a
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-025_run_0.json,293a7015cb64fba51274c38f4529b299667e64775d0fd3913e6f76c21f44f4f4
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-025_run_1.json,da9510fa70f09db77eb76ffeecc14cb898acda23f5d6745836dfed71f9ed2ab8
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-025_run_2.json,b8030126b31589a9eaab3c3659a677e1bd1b9ccd6e2eaa484d331b17ccf1ee2e
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-026_run_0.json,16cb34e05229f61710e256d965a6232e02805dc16c656357146f672083d63f0c
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-026_run_1.json,080652be232e11d1dd8525f952c7982a588214a1e2de44117995b84b99357b0b
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-026_run_2.json,da7163a1330c922e66c89ada6d326c1b7bb0ca6f9e9ffaff97459c78aa50f05c
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-027_run_0.json,0087d8a5599a3b3f78d4b4dbe7a973aec98cb2c51d5471c168104250016b6f9e
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-027_run_1.json,6b61e955010ccdd8dda645bb055d14f981eb2ceac9de1f382279ebcd50acdc4a
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-027_run_2.json,a13c3693b62d3e902fa2b48bd8a605a67eca0774807012d1d2b9db9fbf236641
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-028_run_0.json,958712ab87810032ccb8b16c1ddf2780062705222a5721b9fbe56c3318b19c69
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-028_run_1.json,6883e67a3b40f6aedfe3e25810140ad3fcce19ad4f24015c25bfc9cfc5e511d1
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-028_run_2.json,36daaee20fe5219caed4bbebc99a7a0f1a3480e0c10acf6617f7e581e3a7b3e6
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-029_run_0.json,125c677f10361027c31559c649dcd4c770a545e1932e89ded1b1261f43cf368a
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-029_run_1.json,32a23a9c21c48e8bdf15fabb18de15b46cfc9af912c3d38a966dff03ebdd44b1
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-029_run_2.json,7b449913b9539b58fd654f2ee6232df3b67ecc96f33e696463b468a1a8835ccd
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-030_run_0.json,5d1d2502f53428b879f119f7f7c4831146d82337d17c34b57e26d7128971123a
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-030_run_1.json,a6d57ef26f5aa6bf74b4eba5545e7822473a09235478ca32bff565983bdc6d8b
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-030_run_2.json,fa04c17059b67416298b7dcbfa8b0888550fd31c2ed1d5ac06dcd7f056b7b4d2
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-031_run_0.json,ed01562bb0cfc45029d602d0119b385ab3478c831fa6596c15bbedb9bc4303cd
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-031_run_1.json,2113d05a0b12cdc7b814b44213c86000616a8a030d17f233d1bbc1d3ac166529
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-031_run_2.json,f3c9d02b5fa0e8d2a9149bfcf63a130464756712c35e3abbba39d509ac222910
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-032_run_0.json,bee6f0019492472bca2f49ba547b2784debaf898c70570ef7feaeeb702277c8a
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-032_run_1.json,b77d1bb1492c11540c01eca382c35149c1ef17126f23b4c7bdda7cfaeddca13b
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-032_run_2.json,2e486f34c831f91c255f93658cb9a9de6df21c7d2e0388430551256fa4e7fd37
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-033_run_0.json,391e7e235cf4aff4c151866f0ca1491eda1686729b0f8d5b4e00fd6545c8ba81
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-033_run_1.json,90bd4557c5c50a659df2eb843863397a9a001ac1bfb11ead33bc8678c256c19f
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-033_run_2.json,ed9b80c45d49a598db20d33d6304d4104985b83734fe94e79ab9ca61d2a6d7b3
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-034_run_0.json,7893506448453df230fb52f13628f0768f483c657251d2a3b6ac16e3f0f0af1c
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-034_run_1.json,ac5446088d0556acfa2b9ece2928060e2f6569e07f87bcd98ba3e748fa719455
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-034_run_2.json,5e307073bc8b8a1c5c982139d6450ca715594a977d033adde969efbbb5357053
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-035_run_0.json,bb1c54e0213ad1a143c5579915149c3a4fe82094486265ab5d30bf6306cbff80
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-035_run_1.json,c265cef10ea7b8df3383dfd8ed20f22d7f823b34b28e1c6b17c1bb9396433ac2
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-035_run_2.json,1f457f48fd3fe20b04c4891ee103cf8f709bd15cfb6a561a7a4a51b3919d931c
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-036_run_0.json,3a1e1518dd5f5ad5759cac282d93e334ad2d957c8d7ec6899b0a8394f8113458
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-036_run_1.json,1f1b2a0c2d75834d5a2509fec7b1532459383a3e4f4ba987e5c022a78e5fb254
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-036_run_2.json,20017e37eb42173eb5e0ad9efd6789f8b923582fa68ba112c83b1b6c3906345a
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-037_run_0.json,2b19222d9860439cd2d60b458c9dc99a29ce703c8c440c787b8b827d084d12e4
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-037_run_1.json,ff4eddf222ebfff2c43039f03fd19f75d026c556b14117ca6e4423d41a948814
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-037_run_2.json,be82a5fc424034767df6546b6b200eb6058878c1e82aa453c0a0e948e16c7418
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-038_run_0.json,d9ba066d5587a2dd2976b5255039fa1cfec0cff8d1162fd0782fcb01ccf819f9
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-038_run_1.json,649a8340a37886f2b004250713700206b7fc4fd69833055c034ae112544f02ae
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-038_run_2.json,696c1cc71f3ae62832e8e176dee02d25d33e55777b6f168b3787e82c3f750069
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-039_run_0.json,5fefab496bb8d8f105316520f1ea280d93bce48ca5c9f94b949e18b512da32e0
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-039_run_1.json,e70ec6065074d5cede30cdd3015afb7b187d9084489066aca487fa6001739792
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-039_run_2.json,ad61b6b56392899d4885dff6f63a256007a7a2abd2c30dc5357f34425d8d12b1
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-040_run_0.json,a26efc6d9651f6a128020ce9d9047be71d9af56e5f5f3cfcbca07a5d0c8513cb
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-040_run_1.json,fe490f868542832a3c5d1c7c7a391f531933cd07bd136b955d226f4800193423
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-040_run_2.json,351c2e3d6d9438df816967b2c2b17202fff50c501ad732fd98ca1128f6390edb
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-041_run_0.json,8559b8df6c9efa0ff12150d28abc08428d07e56cb67386d30c97f948f5e5b362
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-041_run_1.json,608856b2de1fbea15cdc220c705ef0b5937f1f7309f44db3862a7926b80a71c6
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-041_run_2.json,b9f7a030e9da27be5346b1daffbd6420050488aa466bfdafbf8d95404947e152
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-042_run_0.json,34b533cf87afe3901a585dd4153a167f8ffab9ea49c105656ff8dce77087d3f5
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-042_run_1.json,f17559697d46a406b501cd3b7399d48c1a861a09535a7c1c8162769cc517d342
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-042_run_2.json,954c54c242096786c468bae42da9f564b76d503284a75589013f9ba318680601
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-043_run_0.json,bedc07520fe17e2a713905ac237e82785ad4825a703d87d56d8fc7a1b994bcd5
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-043_run_1.json,0c1503a4f94cb06ead621d2448973bba0dd18242e47f7ddb38ac72739e6aa7c0
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-043_run_2.json,8e44f6e6da30b11d5c07c6543a43dc0e7edd4a1d417dca9fb824a3f7f3c0ea8a
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-044_run_0.json,acadddc47e15ee6eef81b0224ef1af7990d35e450a4c25db05be00ac757518c1
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-044_run_1.json,4d8b3b1bea6c3f9a6b9b257f2c47d88d4799d118ef3976d4ae89150b01f03862
econometrics/benchmarks/results/run_logs/compliance/gemini-2.5-pro/case_TXN-2025-044_run_2.json,b66d4007d0264d57856c37616fd3d1ad519c6b36064f38c31bab8369aacf69be
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-001_run_0.json,3dd7e9ddd7652403facc9683551a734ddb734b2d9c3037b0c8d123ad760b212d
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-001_run_1.json,fbcc8780600bdc91a930982c18dfeadc5e19e954758090db8ae96c412215d1e6
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-001_run_2.json,82502349cbe88b6f543c61762f6fd816546a496b5389a23a9eec3d0474ad90fc
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-001_run_3.json,6259bae483059affb96a8fd6d5bee060f3e325cd4ddd8b98da86ab2e5763ced5
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-001_run_4.json,95da46b008bced0e8da0859df792721762537c02a26743cb7f48539d344a6694
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-001_run_5.json,36d18ab5ed3eef642ca87ade65572ab996ae0d1c2035590de42817c631b02193
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-001_run_6.json,f8960aa757a0668f481e2b0abfccf446bb4170271a159e55a94f5a540f2a9cc9
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-001_run_7.json,eea19ba76929466acb5df1e7e4262705227f398cd213a2c4c7c359d0130a8ceb
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-002_run_0.json,bc7498dcedb4160c1288d5597c1c1ea1ae5416ec9cee6fba763481d4f9291bc5
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-002_run_1.json,91d87a61ac014c5eaf20a93014a2a721974d341412aa6d180083c79b7497a332
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-002_run_2.json,2bca5d803717dd28fbc82276f85258ae694f7ec08bc448781e6ef592467fe09a
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-002_run_3.json,3e258868d97745a9bfb34d7cef656fea129779f051a52e9943f3d4f4d1152e50
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-002_run_4.json,09abe9ca015e8fc0ecffa8bd7ea52a042a49168cc71b6499cb4b964a8e7489f3
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-002_run_5.json,491341428eb1b13efd2947ba7dc04210c6d958f99a2e3759487583eef3533545
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-002_run_6.json,14bc5713920c72c409d9d22e535d3b0d12fc6d7ea27f3b078cf8d238b5ad9df6
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-002_run_7.json,2d0ed667a492b5a9204b552b188ab120704414edde14f5a3b6ce837055ddab14
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-003_run_0.json,fde23eeed2e24ac2e0ae2e12b9c5c9fbe234335a43c38db96639a53c562038ef
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-003_run_1.json,d6afe9907908bf82326938d3c839e84ecea69711859b55d9a9f50c2760ca6c6d
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-003_run_2.json,59a9f97526f3019e0a8faec7466c881565b9eb6fd41cc15eef0ba893d1b1ae52
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-003_run_3.json,98d60d511f15ddd24899cc90461af660ae9e676a31823b960a922624e2254c5b
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-003_run_4.json,dcd343739f052841ef628f2d56c3697806bf4220a2b0a94537792bd82644a5c5
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-003_run_5.json,484987cc25f1e615188241485ce913e6ea8fc62429a1e4c51dd3ea651a3ddb45
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-003_run_6.json,ab024811ffebd316b42f7e32919d8bd595b5a598a3b9cf96c8486f71051a4a5e
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-003_run_7.json,e470091933ccfc66613df1e4d7d9b253fbcff7b2f9229c10edfba9012c8c36d1
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-004_run_0.json,2ab3c56c734794f9a0321053d7dd8f845dee62c9c7430dd5b233428d6fcd0434
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-004_run_1.json,2a23f62c10fb3fa6b1f24f5331be1d2d536bebbc4fe0c8e5c55f1c86f22233df
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-004_run_2.json,e3a4a42379c8d3c6f79d169136cd64e5048623af9eb889b4f8d0717868495cfe
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-004_run_3.json,b540541f4686283e3de37b4d22bfa4b71fa39640b08b746a34bf84c5bf5b66d6
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-004_run_4.json,a72bd9e0cf94f68c80803a6acf125de4944ce750d48e187a60978138fa9980a3
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-004_run_5.json,afd4f72fc27e16445c4e275d805ab81be8fd5274d9c6227b96e6bfd06468905b
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-004_run_6.json,3940c4e35490e85b39fe3ca37923d73069acfb84900a0066420e4c1ae7005bba
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-004_run_7.json,930133049c948c54331c4cd408a5eb8de6f06f7025b7cb7502b6712266131114
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-005_run_0.json,266b0109529fe067628d720209db48551598890285ccc18eadd2ddfaee542cf4
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-005_run_1.json,fc3f44081820f476cc2e56b35db47208104ef6949d011d06422429817881f2ec
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-005_run_2.json,4634bcb66b5de1977be0907936ded2d2b31518cb0d109810523eab7b0e572d1a
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-005_run_3.json,391209eb5790ce2b787dbb09adf70c78fa370aeb9532fb2d9e1efa32f21d59a5
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-005_run_4.json,cacebdc9cdae9d13f84f98900b3b4e3dc1522d5d14a55b5977d8fdfea9a68b8f
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-005_run_5.json,074bb5deeff99c7c37b7d895081d62bb14bcb1a545cd44e35c1f17448c92d579
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-005_run_6.json,3b8faeaa42fbc2bdcf4e003185794ed07b8a47742eea170d38fe66e56d012d08
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-005_run_7.json,49df5ff73152e36bee47849ad5197b92a8835907c2201711a62ff8e4599df706
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-006_run_0.json,2a716441e1269a137193efa59dc95417cab1180d259ce0467d552ef51ccc7c79
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-006_run_1.json,c992c413fd9ea5179aaba36a9105ed55c91be13746ab8f36343689cf9c1f34f1
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-006_run_2.json,2886dca9ab2b5b4aea7db33ec0a8c83c01f9a435a604dd9fe594c75be8e5d5c1
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-006_run_3.json,d514de624c853aeae2ae15bca77659708efeb0dbad4ed3a49f485ba57730595f
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-006_run_4.json,ca2cf54c509614b8fa6a62d4c91fbe78eaf18705d569295b5e15b80830a70b1c
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-006_run_5.json,3ff00d4cd70992dbd558a6859f8b7e73358d19571c006ce86afca442913febfb
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-006_run_6.json,33bd9f7bee4cbbf135b56863f4509311474b8b918df3dc8e1bc522a9dfe65f76
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-006_run_7.json,8ed34574e468a9b2640cdf33b7d46bc6e0f64bdcf78a52b349dfae477c958286
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-007_run_0.json,cd30be9c2b47719acbc8f5e095ee1c2a27997ce683abc9aa121262d0c2680e9d
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-007_run_1.json,2bc699fa3580b01038ca6547203f5a6762ce9b78b19b267c6bd72f4de8313840
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-007_run_2.json,eced10b0891291e07eb645747e86266c4bed9a71a0cf9c11c7a4691085dd062a
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-007_run_3.json,0cfa67e39bbef18759fc4a68de4c27605791e18f2acc9d0880683c9dbd3317cf
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-007_run_4.json,bf02dab51273af8f55d6d86cac9f3e423e1bee4834af7856294319de270b4f42
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-007_run_5.json,7ce89e22004c710d94bf415d663f783ecbdb659c0dd53e9b93b11c70978f6e33
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-007_run_6.json,e0c4801e04fdefe6cdefb09f6256b33653fe1a7cbcc92d55c60d5fc225889cd4
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-007_run_7.json,509cc8ea0ce5061703eeec2065d161681152a50758ef74202c595ded568c943a
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-008_run_0.json,eeff455b70ce3efceed668a4477abb5c756e51532eafc98452c209e284a35815
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-008_run_1.json,b05f84656be2c2524c7996608fcd97489fec0326edb5020cbac1707e22d87871
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-008_run_2.json,7699cfb6f5b7e1f9d7806302a0445786a7dd9b7b901ff35483f8e088254c728a
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-008_run_3.json,10269849745da0a6f36cc4bb1dc9427c026619b021e39541a37a9e1ce81158f0
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-008_run_4.json,f14a27b1d918ba410318240db505ca07e6b22291a6399a4668f0ab818eaf574d
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-008_run_5.json,bdb483a2b45e6e3c7839d57644cda8d0317967bf5726d11ce31ed4f6626df5a5
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-008_run_6.json,086770f095035b377017ac74d0a283f5833ac7b64f87f2d8511c30bb8d2fd113
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-008_run_7.json,7d6d54df592ea8c5078eb3ef8dad684bd2411b2660adaa9c712f87485f39aec8
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-009_run_0.json,f3419d5b0c3320e659e940f0e44eea556d09261408a4bfaf685fc99c9196120b
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-009_run_1.json,1551198ebea4bd5f9b76d420c95d8a7117c45f24969a255736f99a153a7ac53e
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-009_run_2.json,3574803d300300853f57bc582ef5c1945a603833c47fa81eab65277e6f4891fd
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-009_run_3.json,1805174c18e24be99402004b012566fc7e1c5b1b5de6db88ba0aba2e77a3423e
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-009_run_4.json,e3572ee3e87222fd7bf04fbc09e3f83e5761366625eec57b4f3179eae683022b
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-009_run_5.json,a3d79370dc01054ec76fb87b35c6b6fa212f15a8914625172966e102a92ab5c2
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-009_run_6.json,86f5c4f39304569a732bc21fef42fd427d501f601caca27ff844c152dcaf96aa
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-009_run_7.json,731f9764ce4093e94a0008913ae288e8dca6fb9b1052175f6c1cf307f144d647
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-010_run_0.json,ccc547e492dbaddcc1e0911624994e79b46fab9065575dc27d8c5faf9a7b25c5
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-010_run_1.json,9902854b989d47cee819905c7b1aa2fa0c0403b4906d61c8adbf2125e02b8278
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-010_run_2.json,0e8a7b047bd1ad90df8c0972ce3b96c903ada3fd6005f756a2e9a6c85cdfeca1
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-010_run_3.json,83eb34cc6930a7f7acc6bba4defeffaa4bfad68abe048d5879b825a4b58165d7
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-010_run_4.json,2d233e7aa03c9242b40928e2def4b3614a1dae90a85d560962a62b99680a0d1a
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-010_run_5.json,99b7a279a1d7a2470ba726cd15abc48528bc91909ddf2511513966d8453b5aaf
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-010_run_6.json,a0577eb2e8130a9560204e94528a19a0ecd7004876fe136ab5a655e89784254e
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-010_run_7.json,b35452dce18a3b7336a9ba1716ccdc3a1e236ec8bdf01a9bbf52ac0d17b25ffb
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-011_run_0.json,35fbc1767aa3bf1ee18aa98cb8faec25a304efe386d14797caf1af95fd82cbb9
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-011_run_1.json,902d8776c0c7423d05cb6d5a2e741e72ca8e1ebe1780642e66dcec2b3a0e4bc8
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-011_run_2.json,a71b80a1803ef23263e574a68a899584cd9b7113f6201b7be6667cb42a8b0419
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-011_run_3.json,fec960273a20a3aaf86f2368f89224e44c370fbc64b048425d7158c2b07c93e6
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-011_run_4.json,d4e79a0d3fa5320bbf41d8714bf343a297028e8bbc5a86e69120e3677223a876
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-011_run_5.json,319503bd16bff6af1b7f71722198e179ecb08228ab7b3b0bd25477e283168a60
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-011_run_6.json,a4c91c51a604d6392e283495adc452f61523f7e554641f352fa0926d44511fb7
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-011_run_7.json,07cffbded1c0f1db46a33e5db1e136332b05f25366a011f7a9778c1fa377e949
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-012_run_0.json,ddf7ee77d5431499dafd01dd4182e73d9015e7f54008258c61f9697a4a684a04
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-012_run_1.json,5ba0477ef916550b06ba371a313f03211de64957902fa849d97c51830258d1c7
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-012_run_2.json,71256a2a1331fc282d17f65b05563d080c789362c802fb6684b0addadd92c5b9
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-012_run_3.json,5ba0268f7d835363b00deafb50655b4214e060059d6553833c6e71a3295cf24e
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-012_run_4.json,e10f937f94fd305fc5c199e3c0ff8e8b4c2981e897fcb1fa3324168519561583
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-012_run_5.json,8e21ccb0fc248d61ab95c2e4a40b28b13b0537f9d4a31bfb588f6c3b1ca5db9c
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-012_run_6.json,57260d9142ba02c65015a80ccb45e5fd8707e3fd98d2b91212e29f7e85c5b9e0
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-012_run_7.json,01c5dc51468a03ff3e8cfef11ab4c651f5fd32f4fc3a3cbb22dc6e61e555b071
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-013_run_0.json,6888d885d69e49998ebd9a2fdda439f9effdfcb2f4fd4afae03f925cb4292970
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-013_run_1.json,bd08f2f8ea43164cb836f4025f2e41f777d519199792da57758cf86baa7feec1
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-013_run_2.json,74569e29180f003c708c2bd7d7b993db9bfb526a4253c234d9338b971b3fac5b
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-013_run_3.json,4f94295bd9738a904d50f2e10173d0a2a1d167317856c52765657ef95c488424
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-013_run_4.json,7114ca2427fcb3dec028cea53a3de9fd2d4c80977c3d89a06eca69b78271d68a
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-013_run_5.json,d70fe6ed9ee1a5ff06952c9faa8a56732db27eb604478531291d2e17aa441865
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-013_run_6.json,6daadb5621443ca6f4d83dc37b727a6191cc7bc05b7137674d1c6bbc953dd4ba
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-013_run_7.json,851cb9b75a2feca03dd7aab966ac219f5f3c95eb3f80aec62116d732f46fd898
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-014_run_0.json,72ab5a3ae6564efafc02789949903861fe0b4e7d9c745a4d89a5a8c29deddd0d
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-014_run_1.json,8bffb5ebca01bbc1df4757a4a349b8820a2b642a293e0cfc499a32b1f52b5473
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-014_run_2.json,5af2ef78b2101b3fa4aa39332a802e8abdac45dbbac64941677abf0086d0630b
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-014_run_3.json,6730165f27652d0c0f69aada5997e1d37f5d2a321fcde0336cf71d035a1fc6e7
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-014_run_4.json,a9a767cc7066e4f7d3470ba6c910d01fe895bee4cfc1f569b1d69d7aeffd03c1
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-014_run_5.json,a7ed387fcf644b2d7ab6516cd623ba6ebaa2471c6018339791f3529cc3416225
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-014_run_6.json,daee15fce1dc9e95399bc364b68e1a4c0d3c2af6df63dbb35a09e493c72b3e78
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-014_run_7.json,c48a286a9c7590ea16d0d19dd0584380d8f48d64d278bcc941d14b0e074b879e
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-015_run_0.json,db0a6ba0602f1773ece971a34d70546d5726e56cee96018f6954f187352a507d
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-015_run_1.json,1db141c538b004eb2e98b4ea8a691fb58817f0711db238b962f1f288e2ceadfb
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-015_run_2.json,806af7a673d5a3d42295472262cc6b0675ff36d4886f7e78ae222b55835bf32c
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-015_run_3.json,b7cfd62f55c8297df7794dc42fb8dc0ef1ac50b338ea13159d4a5b48171c9e11
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-015_run_4.json,da29021f706b8af9391387ef911432ad1cb5caadeb17051abd0d029b89386fd8
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-015_run_5.json,4eac11c8896fbf84aa4cb5bb27de5232aac9c810256a3ba7d7619b4afded6148
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-015_run_6.json,a3baa0d2d30a4e9267eff69847f4bdfcc4e6f1b180c371e2163535de71557330
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-015_run_7.json,10ed953afbf0469ff7167964c3b9e87c455d0df453cdc605c496e5499f809b96
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-016_run_0.json,c93c4c1912e25866fbddb5e2191365b77e6ab4fb552e4521543ace58d4318ea0
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-016_run_1.json,d965353a7fd4c67d9b40eaa8df6a3a571759002ecba31c0545e9f248708a5a96
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-016_run_2.json,4b3cc489c2c0903fe31068d0f149c6de6a57c0ff9a9a0a42020f043eadaeab9b
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-016_run_3.json,822359904ff3d65e32ae09c7ff74aff93d43a4be1ac1ecc4e01f4a9f61b2d50c
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-016_run_4.json,ad9995ac500edff43f6c59e96cb05d4d45cc4210b783f8493cb22ba839fd0e81
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-016_run_5.json,d1427de13355ca3131d39b184eb9c3666ea2d1081e14465f18543b6ca9005abb
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-016_run_6.json,bb7836a11b98da39ed5ed74915f5d07243f52b237b671f1b4dee79bb56a2e285
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-016_run_7.json,6548bfb5f195db6d00310aa46e6be6f706c6224690ac2351db91d37f0a857ac7
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-017_run_0.json,f4c17a3d48b81ea44687cb3f98067cfc0e2740d5f90d2bbd7b5db214848b6fb1
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-017_run_1.json,f5c66e941f6ff1a2c2187be0746d7c5cef7950e48ce28eef9bd3bb8feedaca8c
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-017_run_2.json,ef819219a037cdfd5d084cea4fa95196974d38830585e3c964cc7595919cf9e1
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-017_run_3.json,7745482838d82c6232d2acde936138b1b71d33d6c604345347178210f38f27ea
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-017_run_4.json,ac1c8aa38263366b40ae9231f6399307aff8c4c1e2565bd4801e903f9aed0b97
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-017_run_5.json,771eed51224d2c8b3883fd0fca93dba7e0c06855b8fd3ddb655aaddb16d3fe4c
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-017_run_6.json,fabdf826e4165c9111e5e6d8f3babb5a8ac5cbcf760b08466004c9c5169444eb
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-017_run_7.json,6baeec42ac06c7b08f36465cdc092c7f5f526e8bf99fb35b217ef1040cd44c79
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-018_run_0.json,82a9ee0a1599d3fb9534103030c5ecd252ec72a4f4712f40ec24f3219dc59c76
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-018_run_1.json,5d66e32ef76d6849fd000edc54fe2e9f1a84dd015467da86fe73a9a7762b6bf4
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-018_run_2.json,546f7ff0ce0b972894952b4ec82befcae44a6fca9383ab5a63dbb9ddbd9438df
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-018_run_3.json,4f1a9226f887667e0afd291c07828f3f0d4fae27192b05b0af607ebc7f596e3f
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-018_run_4.json,0d4e15d256d45ece635a7701d0db43b7cc1a0f322dc2ced00b3c03d383ca5117
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-018_run_5.json,4ea6b1f968a2a66116bf741f5bfef630830e5c0fa280bf4b3df6b9cd9f7c0d92
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-018_run_6.json,abef95819736c76618124087e3d92f433faf36343798c65a6ee34201156f5c47
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-018_run_7.json,0d477403f55f2e07d30f8af44545358dfb69569a59779985222cd3e4f3d49735
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-019_run_0.json,4f20b5e57efd14c8f972420d64047167bdd98d768aff6e4deba59f9d05542222
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-019_run_1.json,2d90c37fab0b381d714f7890d413b5b212ae2612cc134864ffb44f1584025c6d
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-019_run_2.json,aabb2bf571830cdc21b2cda8d734ab7c870240c963ab0632310193f45932b2a6
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-019_run_3.json,11b0a183228694833d065081acdf88a6a3c0b8b97b4c49285e28f86dc4a8d3d4
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-019_run_4.json,30e7a90aafbfaa795b5291880657e9c2bdae011a247b7ff33ee4e8f71edcf80e
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-019_run_5.json,282a4246112a2be17603f0dba5f28b23379dc981d6c6d3e4530e11d6f002960f
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-019_run_6.json,e3705e7c3f88890f7e06076da46db41d9448d49e6278f41c0da0676d17842a7c
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-019_run_7.json,d07e6e6e06d8b26361a6ade6a4a25a67a988a2115ba1744cbd2b0076408e13d5
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-020_run_0.json,c7b178b46120c5f3a5e4641cdb83574f0becad832fffc45fdf04fd1400844e97
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-020_run_1.json,a9c045d4764623e6667ed52fc742911ae58b592210571ed0a41342d251b7a06a
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-020_run_2.json,0e11c38bb3f79571dfec7d664e6ae173681c386617b5efc6b3f080891218810b
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-020_run_3.json,130026b008fb9dfc4a302607e34d01c85fe8894664d685a72c3f7cfedad715e8
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-020_run_4.json,d4a892dc2e3c0f5e1c5d1f616492c8d14df09c54521454a99d8ba161ed3ad090
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-020_run_5.json,b0dc68bac01c3ea861a78c9d9f2172ce5a0445982a4f5ebe3f2b7febc1784cbf
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-020_run_6.json,7457af04de693f8952a00384074b7556912aa3a4efccd3082fb3c8f5e8fcda5b
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-020_run_7.json,763ea3463cfb256400db3c1b55c0610dec3499bdef3b3ecc34056a50067fe647
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-021_run_0.json,1a950f208a844ee2f8488d1a7d56f15ec3f9fed39cb4ec7db52efd39a41b1738
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-021_run_1.json,af43c57121cc1f6dfa637a71b1d782c35bbf58eee076459bb20efb838e457cf3
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-021_run_2.json,0f8aa1402ef58710f02198b221ff216e2ee43cf951db015fd7e42911320cd9b7
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-021_run_3.json,dfd7d062a09a4b976acaf3491c151261a71f620421385eb6909a84002ac4fa67
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-021_run_4.json,c4659e08230b7240d6b03b7cb288f4cf1ac6a70226d48fcb8803fae0fab5539e
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-021_run_5.json,d6db96d87e0f64de9478daca18623848feae39d10acd614d83b2ff3fd2b7eba6
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-021_run_6.json,98994f1df1d315708b26a5801df9e514212ca924fa8c46fdd328a1a0466c19fc
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-021_run_7.json,f813e4de34b27b023a2a06d709a62e115e015d4826d914d69cf686193b7493eb
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-022_run_0.json,33b61f9f13369bc09539a39d0a0eb08eab8687b5e85e1c8994df0b288f470bd4
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-022_run_1.json,bcd3aae67ada74c3bf1b31bf5463e13ea1a8001bc098bf3be340437311654304
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-022_run_2.json,86123099177ca037ed16b2db2de832536103ab46ea46732c1018893bb0c74f81
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-022_run_3.json,014275e2e3518e4912512ee7f3c22d9041e87a82c599f1bfa16dcbdb6220f429
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-022_run_4.json,653ecd57cf3d48249789c1c1699ea7184d3a0fee20c14c7e5dfda9575c83234d
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-022_run_5.json,f84eaa427a10ccf9225442e4254cd28380a135eb4a08206c060c6bef7f6e3e17
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-022_run_6.json,0c352915f67110615adcb922359200453afd5f2f4a18d14e9f31caa3da2beabc
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-022_run_7.json,144fed524987f90b90d42bef8ec2e857816a1e16fa57426ab648c94fa7059958
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-023_run_0.json,8ff99b28b9826cf35369d122735367a5891884084489eafd436eaf2e03a635b2
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-023_run_1.json,32daaa24cd3d3b8bdb36b10de71dd6fb747486bc8186c533d6509a20c40161fb
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-023_run_2.json,20a6c427c0c2ad41979a3e1aa80b9b570fbc51752c8480b9b63d15418d0e5223
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-023_run_3.json,9ebd44610f337f3bb238308fe8d6d1cdd24024a0b290c46e5747c6c945f46f77
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-023_run_4.json,beaf6defe751c0d5af0f0acbe730b48da0732d7108c00479d6e65bba02261003
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-023_run_5.json,cb68fd488e85afad465ffa2ae97230f30e806f6227565b4c12ff053e5a7e41cd
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-023_run_6.json,68b99af20dd34c4cf83e8b7df3b3467294fcd9b70727999ec9c624675122c4fe
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-023_run_7.json,31ce35599d1e206668a94a6dea0f7366a050993641997203208c6cb1a26972d7
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-024_run_0.json,9c0e7bdd13ae640c558784614a57e4791eb019d55fe4855ff78a3f2fa78aed49
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-024_run_1.json,28428b48cf4f1853de3a0d20897ae12b3ff3db6930d23e426c7ac36ffe9aca5e
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-024_run_2.json,0e0cf5eb6aed377dcd90a447a2cfc205389a1bd966ac1fd26b55412e692f9207
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-024_run_3.json,96e4476b92c79b4ce20ca9586c35bdfdc31543e5ffe777e9558ef221ce035df9
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-024_run_4.json,5083754fd3d48f49485322fe27dcce62d7bf3316950685c5c11ee61f1efb15b7
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-024_run_5.json,4236612455a3951cc3249bc57116ef0d86947567b647353e22c8bd776b8d51b9
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-024_run_6.json,65ff7a280f5ea8fb81e6219d0cc11fd254fb67defd58c5c3893f48fcc0ea1eaf
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-024_run_7.json,e710561d8aed4af3e99bc8d0833dc00d7a2b3e1b42e4d76fd2e0df37bee30fd5
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-025_run_0.json,5777c88475d8fbde4b02390a81a5ecb473899b5d087273097b33440ec71ef8ee
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-025_run_1.json,9e6ca292d3d95839cda26dc5feaf29435dd5c22a08951a2016a780a927d75516
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-025_run_2.json,47f3633c42d64f209a33f8addc913520ebd1e7cee8a0c8ebc90bc3d2007b2881
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-025_run_3.json,073dfa571be6eed93b3300e69131f77f043c9c00bcef575377d58a20bd8438cd
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-025_run_4.json,77f08f8988de351c9ecb8c209ac71d2a9be6a569d149c3d15612e1384fb8a166
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-025_run_5.json,a2f092e04c91e5b787be1a95f75346fa06f7ae4f7fd1a93da6b96fe633358dbe
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-025_run_6.json,5806145611efbdc8d0dacabb2f61ea68e7b57159cd325b657693eb5c8f3368ec
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-025_run_7.json,2766ca2c3785c7ee92a8cbdba943401e22e2c0772df85d8c2cc12790c6d28e07
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-026_run_0.json,ba257ed19e84cb99ca19acd83411a14a617e2bffe8bcaa4407b380df49f3dd03
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-026_run_1.json,ca8247ea2e99ac8c49974382eb338978330f8830e844b5b0734bbcf1ba997d09
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-026_run_2.json,1f672a1cb761f75d5eee0d2d641240afa8482339c999fb621fe101d9f673f922
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-026_run_3.json,ae3ce85c36524bb97fcc4d95064a6b2e4710e2740f0af01b45b9702f0bfba8c9
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-026_run_4.json,7a893f1d3373b5267efb40efa8785a1c0a31e07fcc2f4c356a2d16419d5f559b
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-026_run_5.json,add6f4571faa97f0c84b39062747a63f15c94eb8841f9c2c2c73780348120e36
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-026_run_6.json,27e17ae011e60647415077147d4bbd4a296ccab0c7d39a02561423117b93add1
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-026_run_7.json,1fe18b062828f43869e3160e656abe25d5515de6d81d75164f5a00ce86b0a06a
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-027_run_0.json,9bb172595e2a5e18623c9eeb99fbf265297e5bc52f2d9dea7ae1b6a8dd30d800
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-027_run_1.json,758b98f511856679f511f2579c788dc445f0a0048a635b973637c78d8e3f2a09
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-027_run_2.json,42b82ccf3022cf27da1a9c1b0f85867cff979cd0c69b88a173c00379b9db57fd
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-027_run_3.json,5c50f3ab308eeb1ab50a1faecf8490d446ea63b549e783ea15ee631eef720de6
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-027_run_4.json,8b99c555fc0cd4d59cd50218622afd905504419a82e0b395c2578269a7c782bf
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-027_run_5.json,c1f6f074a590048679b645900988ecba2bc66933293a9e0cb3767f0371ab1944
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-027_run_6.json,a32685a9afbb2cb28936c17aeea16b96048214e0052dda980824ae3fc15468ee
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-027_run_7.json,abd3c60f9b4432c24d59403ac837df3184456fc798462c23b9b25da3386ed38e
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-028_run_0.json,58a2a7f3027a88a61b867afbac13d2acb917f009ba08522d0a356268b40fdd6e
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-028_run_1.json,c83962e5acbff111a4e185a2bc895c7a53825dcf9aa7c1661822c6b9f032aa56
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-028_run_2.json,62d04789e42d567b016d8e6325754206384af9035a1696f32de6d94c667a61a2
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-028_run_3.json,14e3f2450287043f66379a677ca391ab25b5d2a23ef2cf0b7deb6465776bbca7
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-028_run_4.json,fcae6bed071bb00ae101296aa27919d61d90921f5644aca29bc17fd7838804ab
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-028_run_5.json,887dfd2073af0d3e87c8b2c780e82951282fdce2e006e388dc3198586657cd5d
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-028_run_6.json,44423e38dbfc8e72b4fc1d5bf6e8c57dcbed67d5c356fdbc6583695291a7ba0d
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-028_run_7.json,2ba6635ee8512f26ba897a6d1a3b4e43359fe36d9d0e0cefddfb74cad909557a
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-029_run_0.json,328fc5f17e6e200ef12c208a3980a55dc1fbeefcb3ed2ae92d1b76798c3c0276
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-029_run_1.json,234113c15fdddfd529c4633110628a68da71824eab960a11f23779159cf692d9
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-029_run_2.json,31aa6af329d246c14f583d66e03450fa40b08da68aa5a9f4c83d57a8b88cece2
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-029_run_3.json,c4d96503bcf52d0c22e00774cb48733a25d31c68995730d67186efc016e3f780
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-029_run_4.json,28bf51056a37b3db714082c26c41ae7c26540932cde581c230ca56cf304ce9de
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-029_run_5.json,4b2cafb6fd1a2b1c57d270e63fbf087ad38249c7b3c915085567a53838e371d4
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-029_run_6.json,c41e1055522fcc4fd6a9267b33ce013b5e2651aaa48d918a2e557b734a784d3e
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-029_run_7.json,d8e998d281cd86095a0a23077e9402c7a720a365a2613c30960ea1ce41f3f2fd
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-030_run_0.json,c3296d998e90b16a72e9e80ed25f3300f32e9cad9c89e2b658806fce99ae38ee
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-030_run_1.json,42e7f4b79626cf151160745c697554d510b2af93b2b56b97f9c1d479ebf5c147
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-030_run_2.json,42c14dcc3f077edd1b35d49b3827b2108f2f310811a91824864f0b5af144d507
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-030_run_3.json,dacd88bc14dd2e8780673db86b5a20548baaea2edbadaa79ea04fef90f1f3905
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-030_run_4.json,ff0fe90ff215b9e31b78b36eff7a4701024cff976f71f9a0c635686d04713a36
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-030_run_5.json,78272be28e6ea561dab22e499991d5948c91f18ed3bbab5316ac15c8c4c70cf9
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-030_run_6.json,056ecd7183082963ace49df30318a012637d02e088d3e88f3ab971397d9266e4
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-030_run_7.json,6334741b9b75a2b85f096f2280f66e6757c35050ba2327c535dd6d3c4989a4f0
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-031_run_0.json,8beb7257f3226de5df6a8dcdcdb876a4ccc1fc0e55ef0e6df84e327f99d5039f
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-031_run_1.json,92402359015336d6084da2979f274c36c32dbe98b642e520915227944b68e1aa
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-031_run_2.json,0a8be7eed663d1cae9fdc542862c1f75cb0633317920223da90d30c31f044dbb
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-031_run_3.json,1be2a38bc0e2bc8d7b2e176f17461c47563e3636e80bc2ecb4c67cc7726b4d2c
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-031_run_4.json,d891d732933a56d96ccc8acb5f538f1c4a5e8cc30f09c1030c730d1e7b7a1135
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-031_run_5.json,97645c42b725c27bd2be08adba077d6e18d011745c6901613288d50c6c178134
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-031_run_6.json,c433988098434f36b7af47998a4c4dcc2b937fadc0e949e014f7a1a1fcce9401
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-031_run_7.json,f8c5cd61658dedc340623fdcb5c86274f7997adb5359e6655a11b6752b207722
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-032_run_0.json,066439a401421e03da287965ddde98201d808e7c563349598fe8eab0231c3a59
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-032_run_1.json,bb781c0a7d003e5b861e8259517600565b289d61b297b9157e92b087054160dc
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-032_run_2.json,5a5965ad169d5cc4322c18ee7f4c457d1c3ef816d4cb5ce7689c8f0fa31f84bf
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-032_run_3.json,73066b0ab5ce98b915276bf88c5b661b60dd89ba83dff2f4ba4509f6cfc36bf4
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-032_run_4.json,ea37c21174ea0bf3758dfe62a710a711365db1d0cedf948739454134e6aba819
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-032_run_5.json,eb6e7a38fcfdf616e60dc52180ff0163832a6e9d86b97ec50825d452eddfa253
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-032_run_6.json,42d3f6d47ee8e81ca590d6b796521824c6b89f0f001e633e2e0161252930441d
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-032_run_7.json,715bc837e6d7055e5c24f0cc0100c1d407b6d0a8ca54f0cba47a339af7c3e088
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-033_run_0.json,668d417144061ae4de71286e310cd575ecf261e8b1aa2a420c3d2d91f785b6bf
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-033_run_1.json,e9c7e500ff6c51bf85a41e207602b5dd3024cd37ed9df153cfd6c73d0f85d09b
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-033_run_2.json,1e53b51ba13973700cbf8af218dc1c17997a207baf98dfc1f211e224948c8a25
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-033_run_3.json,e22ffb6e28eaeaa75326ed3b399442692e04f5001eb99fa988094773b8603ba2
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-033_run_4.json,6ec36344bd4ecbfaf8af826e63656c8e8c886fc81d2d800e55ec7531981a0b59
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-033_run_5.json,6457efa91a996abc06accda8e66cf010bada9ad166d715ba532b634393802f5b
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-033_run_6.json,ecd5504758e5d2f0d7cede88c75bed9cb50822be234986e7f843e81b59cacad4
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-033_run_7.json,93fd0c4b03664111e612592f5ea4e7b21c3ebabfe8a42c48f27003e054289acb
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-034_run_0.json,10551bcf093cb95ccccfacd27cfa6e14be66896227b0b583d0f7cea825bf400e
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-034_run_1.json,34a709e3070e32a5a0322a5ee7da8f7daff95f59f8a198f45a79aa1fc313196f
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-034_run_2.json,5ebc52190dfca3880e7957443862fbc8afc23f4488b253d0a1cb75d3046b894a
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-034_run_3.json,8a87d95284069bea39b0d07278dd06772590a6450ffc6594515e84891b21df4c
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-034_run_4.json,6ddabf121d864c5fcf2e4a50245124a9d3ecaf1e163d719508577d47966487c1
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-034_run_5.json,f71da5378a520943211aee6b04cb8d45b4fefbd1587af13c4a4e22a38cf1cafa
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-034_run_6.json,4d277a667f2093a5049f9bbfb27ea7f73222c3a9674a23f0381171dee95b9005
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-034_run_7.json,ef4a75c681c5e9d2ea51665634fa303e2794cedc530e94c0b8df3a25a0f597ef
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-035_run_0.json,9bdc3a54f9fdee70af376d4e170ad7e5d8140ebfc50db0966e03ff9c032bd002
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-035_run_1.json,9aec740c8966c63519e0262ed95f663f364372ff5987dbf9c06d16e5a4bb8e6d
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-035_run_2.json,c610dea60ade68e36a7e6893ccc9e9ea24bc0b9c524485d709d59ff4f5532004
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-035_run_3.json,9f01a6ef752da0adab2dd3cd0d05721e21b2fececd8c0f91f65574c1ab02c9df
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-035_run_4.json,6fbb06a8e5bace1e37b12759c016b69988dca33e4ab5cc37b6416173c756b2af
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-035_run_5.json,141dd2765170e15ceaf3f7f3df9d720417201bc21cb1b8f9baf6a0acd45f6c90
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-035_run_6.json,f6811f5601bf7cfc4a1e45ceab76ac8af40dc590a04301f26e65a555fd78b05f
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-035_run_7.json,e3d2aa5df512890cf594536c472cb9924e300f3e67888ae257ac1745ebe79f79
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-036_run_0.json,044c6084dc1ebab218d47ed28ce8be5e30b45dfb19e1d1c2cef660d0e1946c92
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-036_run_1.json,62032653cb4c9c9cd7d3ac37d25ea7521cef8a368be1db971e5bb5f9016dc123
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-036_run_2.json,3b2cb974b4ffcd67ee9216afe3a31b0a90787fdff61ad29fa606988e5253699e
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-036_run_3.json,1f341c5a753a35b06c6d86ddfaaa114e19a1dd28e8247f69077a9a407862f9cd
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-036_run_4.json,f4820692abc4432344b8ea99249dcf4b895196cf0d04f3365590765d6f1d8199
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-036_run_5.json,5394df61f505fb93dce82462a010c14e4e5155f11ea5d13978315813bdeae0dc
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-036_run_6.json,20e38fb272386477ac8592017ebcb3d946a9add78e11bc4fa7d0622ff3d123d4
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-036_run_7.json,305fc61655976e56166170d55b9e1316a6ae4ad2d6e4104bb81be8e865e9ebe5
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-037_run_0.json,8bcef9393952fe00b6522b3a37fd4506cc3956a4aad8bf1f155c02c4f32064fc
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-037_run_1.json,0c6a585fe9d343e9b5c56d15764cffacdd347cdd2b4d682ecc7361d146e38cb2
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-037_run_2.json,5d70f734743093c3c44225e1165e29ebe6a35e3f197a51bb25e32680d2933b72
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-037_run_3.json,ca05a8dbb1a3ca15e70011881fdbba9b39fde2c284fd83a197b9ddb518b96dd1
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-037_run_4.json,061d31599c9d324afe8df9a02436f2e68bd797298916a3b6d4d80b8b1998782f
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-037_run_5.json,8d9ad4315ed297fb42bc8349856cc1e01e6ae52f1172d395af17861e5b767a81
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-037_run_6.json,c27a45a6c32f3069b3f151fbe755bff6f331c914c2c1cd17e8dc02143e9e78ec
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-037_run_7.json,70aebf57cc86140ecd8763b4980a06c61fd2c51b2894fa725aa99bce5559628d
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-038_run_0.json,eb1c555a775318e78eacccfd4be60f17a0300833bab76a706ecd3195959c1cff
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-038_run_1.json,fd18ff694a44afbe0050c9c1728d693fbad75364f8340ba65acc6fb9303fe671
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-038_run_2.json,a287f28617c319bc2a0c9267af9c8ed31b83a5344f035ed5877932d63c2925c5
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-038_run_3.json,cf85c9d764aa1fe94ce9e807b7bf8a55abf3e2bf7a1fdbcfeb4ae054a3c493c2
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-038_run_4.json,38d56ff503dfb10dc527cf51d9ac40a2629419ff8bc74dcdf1d3bd4bc724021e
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-038_run_5.json,de727ee2d7264cc5da5dacbfb123918267fbec7d27f4500d7e28444d9e77cb24
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-038_run_6.json,3cb24cd1f2e2dabce145261d058fc09b949216fef9dad2bdcc98452fbf2571c7
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-038_run_7.json,1f9856479d05914ecb722959af5fb3a53f718b100f88142ba16b80193780eae7
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-039_run_0.json,02c8d514f95aa0c34ee1c38e6ee1ead697823be6128a0c36697c0fb800a4a14a
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-039_run_1.json,02ba8c820bd751e2d2ca31abaf920893ab242209c06055a40bbce3865a53c2aa
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-039_run_2.json,65ccfc89dd604f994a05704a73ce46ab800002706228aeeb88bf86c2e92753cd
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-039_run_3.json,be1bba5ff5dedeab6e3f85b7bc5b33ce925d9313f671234119eb9b0f1a12bd5e
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-039_run_4.json,8db5daca801ab7630579c6433806dc89c54b42bf3c2f1a6d5669acd773c32032
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-039_run_5.json,469d0134bcb0115c34fedbdfb62fbcad55edd262af4ad0d34682097b5f9a320a
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-039_run_6.json,84a76dae2bbe03991310e9da2b2bfbf707c66982f488c6e94d9272a02efe5725
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-039_run_7.json,64add31d14d48aa9e2f0c500b8a05e2980182042137cc0347da5a74f795891c3
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-040_run_0.json,4cb1f3ac7b69427e745487448a7120844423ca408039ddbc643a9e733e127831
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-040_run_1.json,144e3ff9de050e5f116f1e4564636aae33ba2af9f486949d37fe8b2a66faf55b
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-040_run_2.json,8315d29c43c1b9c597050c0214907009bdc618eea347085a94b24f39b4f557e4
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-040_run_3.json,b319ae05cff8387c77dca7c8fb22172ed2daf62445ed94ee20d06f98d4bb7b87
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-040_run_4.json,b9a75771a6b3df91db7d4fffb460b574f164549bfb113831f486937d1fe32dac
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-040_run_5.json,f88c6daaecc78bd838f98679c51850779582946f8fee931f866980d06187f7f9
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-040_run_6.json,6b9d59ebc568e07ca4e5fd5af4b020f07b253e4c6cd5e7aa14229b0960ee1f3b
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-040_run_7.json,147c71ad70459adae3b9bd571b46497e89fe8da88419fdba5d18180d66635654
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-041_run_0.json,fbb5dad3d8bcb391048cdb758c989055c8af0b6780b0ec9ed13273e374b5f636
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-041_run_1.json,b4e5637a4e977c5f7e0d8d9b2ccfaacdef98719bfa14def9f4629b2f4a187c5a
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-041_run_2.json,cf8080ed0a57ffdc5cdfbbe80098d35d4c3477ab7516557a95308fb8cab9c747
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-041_run_3.json,4ef43a96893b171dadf1a03b7750d1cd346bec8ae2cd3ebd9d35345b0a77a91c
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-041_run_4.json,6f8b4a335f2a6ac11f580019e6a41925cfafb741499fe8ef5794081b456ea7f5
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-041_run_5.json,4a6c697feca9df7fa06ad3918c1fe9223952397d6d86af9b40eb14c53c2efdae
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-041_run_6.json,a93e1f48057560e7231132f25b541431ab76dea6661637cdb123424451bbceab
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-041_run_7.json,c4fc0180df269ad2df3395674a5521dca652ce148a61dc12c49d1bcba6a9f7a8
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-042_run_0.json,3c909cdef8e54ed74ea3b17962154e6019f710d6b44e60154eb15eac76ea09eb
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-042_run_1.json,b5334355a63a29865653dfc260e2d2338a321374ead0f6a3ae8108ff75268e6f
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-042_run_2.json,e83422ecc22f752c37db6fc365b6a72c439d26981625f272ab5e4482bfaba101
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-042_run_3.json,87ef9c7c759dcb15bc342bbd9024c95535e42b48431e6e22917137b30e35f4d0
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-042_run_4.json,837e31d5ce02c9987bed1183e0a7b03083d99a151dfe179467e5ee4058ae2e7f
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-042_run_5.json,d6ea445dafa6bd01fcf1750b7134b621fb46d6aa8a6ee0fc82c1cc00e98856e7
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-042_run_6.json,dbc6b8d23cdad73fc24ea8d24a04c10d36df0a0d8e027ab4ffb86f618ed01a4d
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-042_run_7.json,0d838073663f6bd520d017dbb858a6ec7399b05f897c1f7270445666125d684f
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-043_run_0.json,d30362b74ddb1fd02bc191a42a575be5355070dd4c0f432cb4a6c82878cfb45d
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-043_run_1.json,6cbb45a2e7568ec0f834b38bcd67f88666068288cd70444cb50e5049be32e3e9
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-043_run_2.json,4fdebd5fd4c6d007ee42a7d631a3677e9e4fcc18f14142a1f861554b87832130
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-043_run_3.json,950c816aa113c94c7775c62cec122ff74ca5203421c8d8a92364f918a0cacbf2
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-043_run_4.json,5cc17dde20c11067f221dc9893a0502958c84156a1ec404d90d423826db8b1e6
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-043_run_5.json,a9e7ba7e3adf9cb2b1eae118bfc3eabf9ab3f504b0810d58cf2fa045d4b96da3
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-043_run_6.json,066f0904a589783cfcdfd3fa07185abc2e2ce168727b458ad5f9382735a880f1
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-043_run_7.json,b1193f3e7ecf8e5cf73d30afc6d6d38a34c0208479a4b01e350f57d9739f3df2
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-044_run_0.json,7fc7c259e10fad57feee712560c9113a706a2221e81bbd5659d9cfcd4ce5dd56
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-044_run_1.json,94c3dfd3e16b6ae411d91578b5b5dc43b5eab2e6b7656e7d2556c65387b91a64
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-044_run_2.json,ba3d68ef65e894381887e1a23c0bfcd23e6484f2d727a11456b2b3e1a3f8f89c
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-044_run_3.json,8ca5913301c424ee0d41d9d53e37b2c1fb7959aa46a665fe8b129bb43727658d
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-044_run_4.json,f26d4f2fd7a361dfef193e034519b976701695924b460ce93645df703f367ca7
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-044_run_5.json,96825e48b90b4dd62103cbdba33485aef6bd48eae8fcd1ba3361224d46903343
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-044_run_6.json,dbfbaaacf266defd1bdca51279cbce84ba8149bff45b491b82f76dad66836cc8
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-044_run_7.json,b75fdad708e36a237fd3696a137f85d112bb3b9a3412498525264345d069799c
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-045_run_0.json,27fe1dcfee30e5716753a4918ae51ba56141fd924c4bb216024e471a73ca330d
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-045_run_1.json,dbc94b7aa89bca4d4b53c177ae23b1fd62150632150943fa2e387d4cef472bd7
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-045_run_2.json,fd640d27a49def8fe844a7e4b897a422e097c3ee45eb1b0673bab0aef9d10796
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-045_run_3.json,7d7d3a68ec453ad411c251e4bde5993c24a5f83d3029ecfb56f5dff32ca378a8
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-045_run_4.json,b6ae57354d25a80094032f0aba5b596f158404581a278b12a44e47b4a3a1bb59
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-045_run_5.json,a0ac3ac51c3f55f043a4b64450f8e81b983a3d909ab04c1cbc7cdd0a0889a19b
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-045_run_6.json,80e5fd5dc05c3a868d97a60e874dea926c39b231d9b0af8888868b1fdb7ab8fe
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-045_run_7.json,e60c1a0a718f743d473a6f8c946ceb534dd28790ed69c037769d51a968c9b46c
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-046_run_0.json,f4469db3a411fa7c60af144a778c229598a4107afc6019146b7033ac4f4e9855
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-046_run_1.json,140ee48347e379b4e6ac4e79d4ce11c9b58031046cedd8ec55375bdc6cc97359
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-046_run_2.json,b4b5ccc29ddb51f1284ee6f0c3a73d1618095a467ac391b43f743c243717dae0
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-046_run_3.json,43395d93030bf9c9ac088710e940c790787dead90b54cf6442f27b50e2178221
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-046_run_4.json,c6e29c4a2cc22aa3d59d7867fe0fa194aa8557c2740937d41273e8bfcbbcc9e2
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-046_run_5.json,544ad847a96337c99f9c72d6bddcd12b14b6be9b1072aceb58ba58600a26d8bb
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-046_run_6.json,886a8c331ebe66f306133a61a0a9b067340250e7194b8a8fedff928b8413462c
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-046_run_7.json,b1d07f07979b770bf706e141f7e0fd7fc9828e2e5aeb76ca333c88e7196da939
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-047_run_0.json,90cceb93a928ffc6bf319b0d93c134127b0a50fbf29a0668dad2684d0229b0bd
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-047_run_1.json,24eee055c74ae5dd2654073cfad1192eb5d384cd3003f257a84cf497ff0df2f3
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-047_run_2.json,7bfc2f72286d57e32337a1f94196eea32586864497e8c11e0ac64e7e8f1f2e6e
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-047_run_3.json,bacfe4afb6d4da7f4e1d688d7ce6d421e990e0bc794806d73b2f0d5dc82a7fc1
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-047_run_4.json,544af2123e69aa9967388362af4b5533173d4377a0dd0dd0a3baa8b9f27f033f
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-047_run_5.json,750b81cf0f4f4155d46f1d1bdd0c49f1c75f23edf3b53c5fbbb1b5648edb8de0
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-047_run_6.json,30f2dae496aec07e3a0466dbc13e2d861e8dcfbb594dfed04960b4d6df5653f5
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-047_run_7.json,5bc6b26529e4dd1cf0aa7dbae59f231cca41ce9f9b9be1ccd6cb3f9333a275e1
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-048_run_0.json,51eb95d2cdf47a8f1d9678eeca3f318e74aed32eba5d1c6c63966aa9df596a10
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-048_run_1.json,212374b2becfc21df9e9dacfd455d51107902c8e868dc292bc81738937069543
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-048_run_2.json,42ce9fa271df523ba93e4612a04b2772f9381263b219fd81248269b77da61182
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-048_run_3.json,29fc4f18e33da18caab2e06ef6cfc2c24552a7d15da8f38bbe389f63fa84d7ba
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-048_run_4.json,098b34c8c55d5b24d3d1564036fbc65bbdabaa352164dc571da5f0a2d4fdeafa
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-048_run_5.json,6f78e28b0500766140db8e9dbb1d1700c41d8b262076a5afe4bdf3c0156d7e2b
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-048_run_6.json,38b3b781cef4d4f24fc1aed7316314afe84bd47d45f5be3fbc3f55ac6cc81a89
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-048_run_7.json,817d3076b0539ab260778058772a8b0b3e81f45f600d0698ccecf02ded9b2127
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-049_run_0.json,2ba5a4d35f4273dff9d7da1b57d886f04e8391352bfe5710dc576d3bb361f5fd
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-049_run_1.json,876d10fa1d7dfb8525bb724f90af35308ea07d983d1e654191da0181b765e537
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-049_run_2.json,54e4e2525b9efa1ea1aa7a563fde082120ff05401e65d12c0f678b176af54021
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-049_run_3.json,7b85cf5f25e154bd189d9a533af8f55374d34b4853dd30ba88108a9438b86712
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-049_run_4.json,443219dd10327c39ba1b1f23a84a5976a28138fb65efef4a3ff38e82ee6c2ed1
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-049_run_5.json,acbc5521d0b310216bf595652316fd92174041202b3d85b2741477531723eeac
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-049_run_6.json,bf42cd10c8d48ec9acb3cc0a5578c6bfcc8fc8a5fb9f7bd9eaf3b810a66df78b
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-049_run_7.json,360cadcfac9bcc4372647d1f71dde233f65299e41cec1615a8797708d156d8e1
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-050_run_0.json,1cf9476ba50959c6cfafd171901e905df8e6b5d182b6de14d5aae40eebb922fe
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-050_run_1.json,1f438a267c2b365139bf98f942771174415a93433bc9cf67f8034ac09b72d91a
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-050_run_2.json,22cf7cc1cf8551b4351ed49dcb0946469d4a3acfdcd3f6ad7b0fa3983f5e425f
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-050_run_3.json,f1920d220188c59dd40ce3f361be26c0755943297c95a8444be03bc5c3041b9d
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-050_run_4.json,95bebd8317a501c1e1d8ad8f4768ace792bcc47e001556f5a5d7edcd9af3a585
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-050_run_5.json,3dbc1d493f5eff6d158ff463bb38ac230e888cc00691e7cb3d03b40ba21f25a4
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-050_run_6.json,f11050e8260ee04246eec9718e9cf3d52cff8afa49fd63d60dc7325890407c9f
econometrics/benchmarks/results/run_logs/compliance/gpt-oss_20b/case_TXN-2025-050_run_7.json,5c6e274f494480887618e1abfefdf018eae1a20970c86fdedbdabc7ecbf86e59
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-001_run_0.json,5b4911cbee060e73778e99f0161ccc37ade02dbaef72802a3b7d911c9e5f1277
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-001_run_1.json,529ccbf69ab1e38a06fe810dd8137db6285728179e2570481ad868e363edd965
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-001_run_2.json,b3162786691057bc800800e18b9d292309bca0982aab1577287524546c10563c
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-001_run_3.json,bc3b39cafc34f6422fe5da7188f8bd4286639c35fddad1c90e92de6fbb6d6dad
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-001_run_4.json,9572dc1d362c84aeeec57650a3d9f907580abc71d2bed0c154a413a38dbf1cbd
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-001_run_5.json,1d0e48785ded75ad22c8a2627f9d30664337609f2034ba81d298b62abc09e4d5
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-001_run_6.json,9e8bc6ef22c7aaa21b6ac062535e2d1ae7087b26c4e8f5b4863a835df7349809
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-001_run_7.json,eaf2462b653f92e59ac7e2f052aceb3b7f0d14edb0e78c32e09dfb0f4d54f6f9
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-002_run_0.json,ec37a597e0de482ed0f0551b1813dd19374fac346550bcbd05f63c8bd55263d0
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-002_run_1.json,307ccba69b0f3e2ffba4ddf03e8c843679f7b2b2730fe3a1e48e5e0c50724f5f
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-002_run_2.json,03ad18bc119ace337b8c685446e7a296e793c5e2d7dc04fbe96ba5921e470f87
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-002_run_3.json,5244009106d1d118e7dc9cda64558661ea312e7c303a2e14bf1aead0438b753a
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-002_run_4.json,e6190b80cb7a7f338970ac0fe2aada161e86f3ab586e5e75bb93f4f832dc3dea
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-002_run_5.json,e846999ae2937eca2e6f9204c7a0c2a7100c9f52a7c911038933110c47c08b49
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-002_run_6.json,880c40f4a7984d10308154f0e81074380559bed9f0ab97f0a4c87ccc128b9b49
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-002_run_7.json,9df659b2048467fd9cd31eea9dee4d3c8e3d43076d0de188fce7654c3ec2f06c
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-003_run_0.json,a2fe470795a73b767d88186bda8d8f8c749130dc0d551ed651cb32c4bb803923
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-003_run_1.json,59fda9cd8e928ec2ac41bd0a0d9d2675baee00cdb6fb54077281932563fed6d5
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-003_run_2.json,b004d7b8ec8d44e27158ede02ba00e012de12e075f140eab53e3891ad2b9626c
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-003_run_3.json,4f8d5f742bf80532a50038f41f810d373889471a2f03d623611e938832490fb8
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-003_run_4.json,92cded32b61c01936679c7c4149b8efa6407ec060350874a352c5b608735d55d
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-003_run_5.json,75ed1a89f23f7e4822f9dd65b6863200b69d7cd3a972d1379b5f75a7a0c21fab
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-003_run_6.json,12eb57ebf3d4f34deff33a6539309f57c4108f8f239d241636ea0fa019b0c543
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-003_run_7.json,26842100318e65f85d4ac46fdaf77c25fb3b29e86c0b3c4cf3399fbf5998f136
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-004_run_0.json,0b00011a94471203e28180173b3da73b2ba0b5e13577dfa3c32bd95956c8e37d
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-004_run_1.json,a43a833e61affc55e7dfe5d074346e155f0ccb6e37daebb76bfda99ea35f471b
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-004_run_2.json,7599e4442603f426e92fc29c365b15dc228add549bf169bf9b7a4f8e79285190
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-004_run_3.json,4038af95e0060c9f73bf8120fd82d74a08a045be5886b71d347fadefbd204614
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-004_run_4.json,fadaa76fbca8f3a59754712ae15494c0f08fa35ab467bb35820ac70a1d1e10a4
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-004_run_5.json,d6fa020608d2eb7e1d76f9b84b5bdc0a22e1fcfa96dcd1a58b4625df0db5fada
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-004_run_6.json,f0e8ba1e6db615cf607eaa9f2a2ab7ae7c97b81ed13fc3e5405de3c5d04c834c
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-004_run_7.json,56fc3e934afdeca5f4139226aac920962a0558ab9005e9affd225c6dc86d9704
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-005_run_0.json,3e3fa0a9debefcef738a14ba844e0d4dbdb35fdbf87428242deee0e0ec9abc48
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-005_run_1.json,a21be48a45536179c6d7a849d8323b4b108ac15faa37d78275bb48a5eac35351
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-005_run_2.json,69f50cb81b4d1876fb8fd4b9bc7dda93a8e47201c65b84acc187697c88c8291c
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-005_run_3.json,d0427466b30227affd642412a2477b371347184a729aa66bb95681fde67e7c4c
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-005_run_4.json,d09ab6dc6cd9c9c6d96d76709f9fbac0335d99597b4f96080c9273d98d488c9f
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-005_run_5.json,a1f7d033a8e6d98b71c4eaaeb53e7934e6931a16b29356dcde01e7740c9a4572
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-005_run_6.json,ba8b01325bd558f9ceca27315a918933a8ce2d5f28b12e0a384e18ac53b8cb01
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-005_run_7.json,aeef8342f41b648100e76d6853c6770a9238ad5b85460beca7e580ed5461cd2f
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-006_run_0.json,c9b17679d72d433c5cbb4b723b116fafb514b830731fb733d8f181907f7cb595
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-006_run_1.json,6c1a02734555c2efaf9aa24f21e0aa32ea1dd34fe9bc2307a832a2462c1d38c9
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-006_run_2.json,20829c7aa5909fb247372635516aba5834b3664038080b0401f731333b1a8158
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-006_run_3.json,f02e3b0d238e1982da99ac6cdc0c50310729aae933eb263d3050ae98131c327f
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-006_run_4.json,0cb5af5f8a2175fa71218b7af3888407098a94017aeb73b08c3ab28319bf5ec9
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-006_run_5.json,0123305d8b3ef0ff80ec926a9baecbc75d87e11b788b4b80f6159258f0915c19
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-006_run_6.json,ea39d41308ba142a8d12ab144fda0c2a3e24a55714a69b288f909b9778524130
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-006_run_7.json,d0c8b484443d93e84bfe8a26fbc6a0eefe58d88cfb1be35d266a5812909db207
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-007_run_0.json,bcc096f18390ff174861a95efd15b96c858d61f38548212d5371bfe23cb6b471
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-007_run_1.json,d0bc66cade4cd897fd0261322fc58096f9efac9e83ad093dfaf6e0c22ba91f02
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-007_run_2.json,8de543cfb2fe33df563fb147a748b17f7d823849173a8a2e38b52dc7efb8cb64
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-007_run_3.json,2ccd87252dc954a202d723e30627f66e45ef26ad4b01ac89c3c3ad5c5d8e047e
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-007_run_4.json,a842e63a9ff417c02ab058ec5a22b19e6da1ff7ed0a641ae59d5d709c11cfdda
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-007_run_5.json,1eb9071035ff49abe2cf522db94f91cde94e16f66cf2be88e11d8bf0afc00ab1
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-007_run_6.json,72e8f127c8f89745a6220ce39d90d62aa9e0babd708e3809780448a765e4ce27
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-007_run_7.json,847cf8ef738b334737121c24f3f6d77dad3e78c40cd0ffe9bbf5df5823e14026
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-008_run_0.json,f2057380b20e44bad22c39a269a9eefdabe0f1e6543f7bb6559cd7c398396dc6
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-008_run_1.json,e06175b3b22392f1d11b4fa70afc03a4ec61ba69742b34d8a2b13ed671f126e4
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-008_run_2.json,bb48a208f25e792bb56a66201205bd39ae4f4c0f518e8e80f816a03c63fcaee7
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-008_run_3.json,6983b7ae4ce98c754c11ce20bd002b065607d3c5022cb53087571041480d8956
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-008_run_4.json,9794596f12b035047298ccd3e3786e73908907ccb20f19ef25f90d33d9f3c11c
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-008_run_5.json,7efc8bbe1ad24a10e04d208aa4f44bc99f39cdeeefed6b9d442367bbdc4f77b8
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-008_run_6.json,ab217001a0704f7cbc8d5f3bf4c5cf35d648ba8f15ea2d7ee35dd798fc9bc5b0
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-008_run_7.json,6835139238c94f71c8349744316477ec4ae182a7475e6e4a1b1e4abfbd95adad
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-009_run_0.json,5e7b9669305f9d11cd9beea6d23f4163c16aa64b10612ac86e0363fa8e7d8cb3
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-009_run_1.json,f7eeaedc894471a0d441e192476353eb132a0f7986438caf38fa19b30e5cfe02
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-009_run_2.json,3aad171c554ebedecfa09a602cbbeda29ad37f4118a6cc8f7df6f3ba18dfd387
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-009_run_3.json,e004c5d99ed058b84664505da1ce8e63805bb17f1fbb71e4e47dbc6d0cafc0c8
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-009_run_4.json,6946fcfe190a7515eabb772ccc987ddb213f6c277d3491641edc10a47923ea4a
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-009_run_5.json,7b61ae04d620bb0ac3ae9234efd59fb4bc42a15101fb259682f753a93e7987a6
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-009_run_6.json,1975afe8c2d36c2f3e1ca126b460b7040fddb6ade228b36747ab903dc66918bd
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-009_run_7.json,f0c7d668fd21058cee13dadb2c2c990414be1eaacb93b53d93a4769538e906fa
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-010_run_0.json,384c18e154c02c0d0d720af61f00d9d4951bb978b35e737da02427a713f39791
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-010_run_1.json,01bbff2e50c5ea84f3fe5605d0118f13aa9045220e5dc84d15caa6f0f3086329
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-010_run_2.json,fbfe2f047d94a8449fa7d5a23425e1916860039d444764f79c7c2dd5a14dc0d2
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-010_run_3.json,539b6615f8c383387b97657470e65126800efdb3fa55ed3d894be1714a811304
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-010_run_4.json,ac97f352d9e59744dd50e501e5f034739d0cbd5f200089925c316be44431a704
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-010_run_5.json,67372d7d940bdf2c1f628fbb0733fd2ca44ce45e109af5734271268cab9d7217
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-010_run_6.json,beb7553f076205a474eafb6855cafa30583715d89080ec5f146807afeb885ee0
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-010_run_7.json,e7fe7523efc3660dd916dbad753e8adf35237adc50cf88edfb49196556edf533
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-011_run_0.json,fc4e9f21858c30562a47b52e992e0b991776a9d6a447e836fb3c46cb79816816
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-011_run_1.json,fc897a911b057df163892d6adc4f4a86a6c4338e49a9618efb3f7f253a65cea4
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-011_run_2.json,50c15422fe609942de97d8ea8b6645ab150e18a9280f49264b097f19f62eefe9
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-011_run_3.json,85f426838edda11a786dad313a024cb13790b7c7f6050df2a815e838ae52754b
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-011_run_4.json,ee81e5f442136c1ff430856b13018bb1552d7a13bccc9af9cf8f8c535cea8246
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-011_run_5.json,72378af3d749cec4cd125d83df095081bebe6761cd50a4b853a77faac6fb0f44
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-011_run_6.json,bfc68400a95ca4f551b7172ea34e1d6a879708d81faf49bd5a68661f41171afd
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-011_run_7.json,95b2a420b70b3978cc9bd5cf2a2afdefca0543e2544501732740435762dfd2dd
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-012_run_0.json,b897a9b81e7cf708d966cba42fdd8b421853abc5328584354903b81950534dbe
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-012_run_1.json,f7f27d56908b883bcdedcfb710f4ea0b471f0cb5a9d7e9a5617cd6525af4886b
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-012_run_2.json,055af8e6d014a0ef03bb34d427ce4bedef3c7fb3257fde66fc097ba5ba043ec9
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-012_run_3.json,1147a9dc78589ff2f8661070f8586b77a2224524e402b73054a3cc70cbf131de
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-012_run_4.json,7c75e8b0ccbb9be69cb509820e18a139514a654960c64abef24b2b6a8bcd9eb9
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-012_run_5.json,02705661f34ab68a376fb43e0e1f7eb11a1a3d0854e60451e000a2aeb9e052a7
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-012_run_6.json,f96621023e978e70829d32b61c1f0c675f183c098bccb26e9bcbd73d6454d526
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-012_run_7.json,44b3ad9af41fb6ac8288fe3bcdb9cf41c4af765c0bd3827f9ce42aaf47e6210e
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-013_run_0.json,4baec5aa81457c65f35282c4fe2b0e9ecb62f852755de79ccb78dfe02831f006
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-013_run_1.json,ddd664b5cb3eea15fa401e1ce625d09a4b95f361eeade67eff6ce5c8dac8325c
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-013_run_2.json,2e11afea5593204a6f70293ee4064226fa7b6ea7907397283dd7330c51c1ed41
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-013_run_3.json,7359207f5d510dff11ac1bcdb656eab15414ff9ab52ba2eef5091f8338a6d55b
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-013_run_4.json,a82b55e0fd59aa5e6388edeea6f7e81b3e6301b31452ca77ce2264e0a7e9d844
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-013_run_5.json,d2a259052ec60501d17e4e886f2c606fdf2d5cb5400c91038b2cd34cec2de6a4
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-013_run_6.json,58cbd151b6f12a92db4a738d72126c7e8e68fc10405c41f22ce93ba978424fcf
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-013_run_7.json,df69f0090388cc5577dfd4256daed0a05c5cc5e778eb1e7c9b19c035a00506cd
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-014_run_0.json,4104d9ec999a4ade68fe505b4993c2ff07ea7c3d9f433ae54066ef161fa71375
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-014_run_1.json,2c2f5cca94887007c2ccf584a50c7ce168118063ef2e2d5a3f74f55dd64ce02c
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-014_run_2.json,09c18fbd2f723ed2dbce30337126f28c878e05c5b8427abfec0575e4df8cc3e2
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-014_run_3.json,6561be9df0cec9a9c06d01c46290fbec5c7fd96278a7f9de8c26fdbb1d8bf760
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-014_run_4.json,691d7b02a41bca4be39bb564d0094d714755769c910efbb498de91c29060277c
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-014_run_5.json,3143d5a7a222d0d36b2e93ed562d173e197226a67694d1641edec28e9f04a548
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-014_run_6.json,c26f38e3a1728b2df84e4dee6d4246be19c166e952e15109eb5ba5e69023cc2b
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-014_run_7.json,8b30f4b001f5d2b313e60dc51e0d63b28e4b3901272488552fe08a4bba607b16
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-015_run_0.json,1ae8c567585adbdaf9598257a12434b2e42cc810dbc693ffc5ed9a9f312e23a9
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-015_run_1.json,8bf977fb5231689713eef807c6d793e13e4d3cbec287be3360781b8d898103ba
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-015_run_2.json,4af0defcd9266f7572102608ba1ec07bdac99a4c02b13da6afac6988094d8d5c
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-015_run_3.json,9876aa9c05da253553bf0e18716ba4bdfdd3905ecc26447a7424a602eff94161
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-015_run_4.json,873d313d7d432994ea09dd2e3bf2b1a2caadfb6e15e08b2d53530b920b6e6079
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-015_run_5.json,42004434b7f3b48e8aa10f423c77f62ed43802e573111c7a51292530ccc3837d
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-015_run_6.json,4e4a5ac7ccaac58363e38dc7d666896c426d41917273bb817df7ec8c0b97dc0d
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-015_run_7.json,96b3dfc51ebace05aeba8c63a6901853118a018f0a73bd2b0030fe27cfb3d6ac
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-016_run_0.json,4d0234da53e860b48069f467bfe49de51fcd9cf55136c9e81a0f75ce1e737393
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-016_run_1.json,c6b04cb99b3e0459758e8c3002eae6069a1ed0509530ffa84c47da4b6f704871
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-016_run_2.json,bb29c4a18e5c12837449af77f8dfb7a5c04d8ce543ef438fa1433da47a3ce113
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-016_run_3.json,76c4a05a7b2322a67c71dbc315352ec96510922819a894a6b9cb020df3fa0742
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-016_run_4.json,a92aff64c448d561b78ccec6e456170fefc94f719be556e494924d2dd0e8aaed
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-016_run_5.json,c24bddb7cc5b2d0416baa7f9d4b9338d78a5bb6c1de4d6e2d2c5ccaf2be1e53b
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-016_run_6.json,24077f8ebd84cfad908c292ca06b01e33614486f562c0cd55f37d113fd49e1ec
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-016_run_7.json,b79039b7b636d9ecaff0fe6523ed56c71f5ee7ad2d599155c3dfefb6d7ffbb0f
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-017_run_0.json,500eda5953a0b16abc16e64e14fc6bdbe0f79673e1836e08e889b661e0d5dd8a
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-017_run_1.json,7c9d9591f509a95aeca96e504e2a5e9a5edfc232253fec02d1655d4772e38280
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-017_run_2.json,b45a33fa7c8f1a1d893df9160feb707ca9c6a84c8a1a8148db2a67f90168aa16
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-017_run_3.json,60c6838a599dc767bf219b38ee6813d11ec5b1bf96475463899badb986317bbc
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-017_run_4.json,8f39cf4fd0f329c6f52d5009451b366e87e8c47d1abf0666e50349ec5bcf82b5
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-017_run_5.json,ef12594964b883ec39b0c3250e7200f3f1bb5f81e70fde49dd33bea3d7d8a91a
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-017_run_6.json,48bc044876d6253469a52d907b77c20528c5589d304806a0d72d86afc23a79a7
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-017_run_7.json,2caef53a8aff17480b8ba6239434bc30dd17617f52b4ff76ca2d5cb322e53358
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-018_run_0.json,87541c05f1e5bba5a820a8fe64eb212ee123491f29cd01f5cac2967996a02256
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-018_run_1.json,f19d0b2893264fcbd78b0239225442aa82a43d943ce1e2fd3da20ecb5232fdc7
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-018_run_2.json,9afd8e38fb3b1185fb1a2d086a721da964ba9f5b55252a9378328793b04f81db
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-018_run_3.json,55271b362d42908bab3a7cd1219011cb1853bd1cfe63a171de1ceafe3d32efad
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-018_run_4.json,f052cebaca5f18e92553b9d57f71b22fdbfb85c61366d996f399db56690a037f
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-018_run_5.json,7050b9aa2aa29e4c89c4da89124682decc4d2ae15f0c5be85eb524af9048a895
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-018_run_6.json,5fa51d4c2dc59f8d746bc7f8cd79203c4a32fa794f0adfb04f04d284a9afffd4
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-018_run_7.json,5733d1b1937ca4d11db95c8fc955fd392d85b02eb22a6b4c4d5aa61ecb212d51
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-019_run_0.json,92c8ef84fdeaee1e2fb7b4cf6e7b81f57a73db2b31be5fbd424fe886e2a110d9
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-019_run_1.json,2db8fc90049dabdc391f7b40688884bf349d52afdd30eaa31e41512e57fd93d1
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-019_run_2.json,7bd02597955273fa6bb3b88c6f5741b5cde1a16197d83e4be6a0bb6a19bba5b7
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-019_run_3.json,8de9fceabf32b3542325a4ba212aff7d1ca10829810c3d8f51a976227d9c348b
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-019_run_4.json,b6de15b39cea018f2408960dbb011a2665c65e96d50c46f7257f34e802eef729
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-019_run_5.json,66065ccf886b2056843896e96574d495838fc537a83f865aff82ebca79c2c2ab
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-019_run_6.json,280c423caf2a1987e742b0f33735113987cf9a662287dc071f02e4d8ecc3b3d0
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-019_run_7.json,27bb715625c1d30e5e226be3ca7ac2a8c22f62aa3faa059b93da97571bf4e1be
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-020_run_0.json,73c185ddc7e7f246fa82ab75ec89743f4885e4d1fe2087eaa1006369d939fc2c
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-020_run_1.json,601b861798a19e1a492602daebe156ec6301fb25782d50010a89891cc3422300
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-020_run_2.json,4c3ac7b5c1f5e4453316c2d563c95ef8d0026ab9a5f60d5c9ca32774638f169d
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-020_run_3.json,a95a22396e964715a27bbf5deb46721af59f2acfa8bc588d5cd4d3529139bcc5
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-020_run_4.json,7638a6d119a02479877a07eb4a9985cf7ec0e18d004181f4a0adbbe652aff128
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-020_run_5.json,260d8fc838082e72c78b67fccf2396cd8cb516d5c421b2b5c7e60c4e5c9223c2
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-020_run_6.json,51c73d285ea603bbfc8a7bd6657ca8875c7fd87fc3ed5b4f6c3eebab90c5cede
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-020_run_7.json,1169111a2f4bc1b032b915ecd73433a731a5739dbecfe44012d14216a3164ce3
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-021_run_0.json,28f39bb2e66eda3a85e963c0884b6e3015d05dc81e5c376a3938e44ce8597a8d
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-021_run_1.json,0279b97accf8801f3658afa1cce22e83fdf5855f6f4e676ca1a295b8dce1363d
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-021_run_2.json,4036a42fc085eb2cdc7c36f21bb9195df9e3781f04f380a9010605db3e8b63a6
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-021_run_3.json,40a6c1fc4e98967cf7783721d8ce661956c0cd5cde0c952380279b057b7a4b99
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-021_run_4.json,cde2f8938827e6239a52f125a96e9b658fdef6e318e41c76da942c6309d3e70c
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-021_run_5.json,e94a813be6761b3b086c4ba4fbea123c279d3ae52a888c4c01f6f0703aeb75ed
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-021_run_6.json,6f13e362224fa07d542e6802e6a7f7bc2557a770e7cd115dd7495bf80fe0da83
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-021_run_7.json,4cc662fd848437d788753d8a9addc7a4c0b5417fadad1f9000aa700410de8d8d
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-022_run_0.json,d9b10846187ba24c2ce57ed917cda29fdd6f4cb2c7d54618d6942e1b3a897662
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-022_run_1.json,6a10fbd43d6077db1f6da9d21a013559ab928f52610d5d02efd71ef6af77aab0
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-022_run_2.json,47bec94d38601dd979f475cd4aeab5dcc28b1b2863050aa1edb86dde4ca9952a
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-022_run_3.json,850552d4edd3fcd5feeffbdf275753bc8de7caf16f841cef4e07a1dbda077770
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-022_run_4.json,c29781cc1a4fc6dd752f7fda35343fc7b73fc91b69f1fc247695e0232d0c7a2e
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-022_run_5.json,afbbc2019d02ec28e09728623ed5840734bb5817e528fef9036282ceaf74ecd1
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-022_run_6.json,734252fbeb3fb53a966358264c26b8c9fe6c323f55fa5eee1ab3d13907c3dea8
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-022_run_7.json,dc851d85a0632ecbdc1e99208b737675279602b72ed598514e3d9e26f0c3ce03
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-023_run_0.json,ab3bfed2e9c33a5cf77d68d0c207fbbbcccc93f4fb5d119e7fd771c3ddb8cd99
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-023_run_1.json,3dd901bd8d87cf029054ce01860045e3ba306eb1b5320d846460c391163aea17
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-023_run_2.json,0bff3a071de362a2ab4016ee4afcfd0098f379d4e3708f131860a2f970ef3cd7
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-023_run_3.json,5b848181f87670379996227893a8844dbb412a2fe31841df8790ba16d5d3b8ab
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-023_run_4.json,7ff9f5982b97b7d07ad1e8b7711429cf0b7c2c34dee5db9306403efc8906d8f9
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-023_run_5.json,f7b401b18e33364ab27677e7d2ad002bcb276a7e4b252caf78358c568f3d3be9
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-023_run_6.json,8bfe1cc8edb4a49031e865140acf9464ca7255672b0d4dfb20c25051f18c648e
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-023_run_7.json,8fc12fd045854be1b845c6e8a989cae1ae5b517b03ab6a61f11f70fe99e13602
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-024_run_0.json,d1cf697b2edafc54af9182b65298648a0eeae2a11624988b1546baf9a2edc309
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-024_run_1.json,a4af259278e757304485874265d67e5d73666caac11dd20cd64a2306f4af6041
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-024_run_2.json,0ff1ca47a389a76a389d98fca8baa155d81eebd7f0f141482aed6b70024c99f7
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-024_run_3.json,8961eb7ba4b0ee44fe10a3c778417142b358248b3d176ad277dc3b1e42514941
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-024_run_4.json,7329bdd4b204d604c392903614803b7cde7214f26f1c27bf3d712e062875c618
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-024_run_5.json,ee2a26fbc1978b854b23c65b8a6b996a2dad13c5e6aa604c13e44228361d3189
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-024_run_6.json,c74fb6197dfd85ab74f05796d9b15eb16cc57bef6f29fe97d1f928d5f7684b19
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-024_run_7.json,698d93030223f9d6455be3b3930e9d3246e6a45ed9c7d01489149a2e5ffd7164
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-025_run_0.json,1468c1fde60c8ece4b754e5603150376dcd0205bef7a7f29e97eab9e8671b48c
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-025_run_1.json,944fd67ec76815cfb0e44622a026cdaf46701fa59a4d83f41654b575230a87f1
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-025_run_2.json,f8236bd106048cbf23f85fe52cfcac27d5cbfaf65e0a502ee4022a2285b15064
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-025_run_3.json,912cdb8639e3fc9c04f1ae9dfda38d3bc762d3d622a4c398303b3985526abe61
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-025_run_4.json,10b4ad909da99fbf31d671e146e3b853febd46d610db65878d9e364c6a6e4e63
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-025_run_5.json,36485d6ef928e5947930cc215bba2ba7fb6dcb28a7afa8fa08a8406a2330cf0a
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-025_run_6.json,876b8db11e8a6b9ab1eeec948b10fa0b8a32e64d26578550eefe5f6115a849b2
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-025_run_7.json,178c8b79153cf85334d2504316ef194632a62bbd5ae1b13b9d3e3481c55427e8
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-026_run_0.json,e69609eff53b2405015c74c5d73e93d997558cf6815ffd97e57b4c253aa8361d
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-026_run_1.json,3de4f5f42d713c55203726253eb909853eb7a4f23b088b22c7558cdf6d959514
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-026_run_2.json,a53d5d567b590753a0aebdcf319360877ca038f12920ececdb8a1cc524d45392
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-026_run_3.json,bff8e518307e45b837b8195135870de3cbd7d381edb65aac99aa6311e7e376e9
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-026_run_4.json,cd0b24b25f302e650624d6606dd9cd4de5a2dbc16dbac83fe8baa50860ea8844
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-026_run_5.json,d278ba8a35e18e67d693ddf2855684cae27519dba5f0b33787e8314c9a3a4c7b
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-026_run_6.json,964a9ecaa8ce40c03f3878afffc01b7054335b4cf563da9426659bcee84f7a63
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-026_run_7.json,429bc2e371977700ee41ca16e93ee343867c593212bae8e0a62d06d0c14ea6d0
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-027_run_0.json,0b46ba113790b8fc728b20547f410e357a3f81a5ad7dba4201f39d2f0b1632a5
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-027_run_1.json,bdcb82cd0b043076e2e3a499e6ea11ec23adf7655d797665545b97cb90091360
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-027_run_2.json,906f3ace58f3ec2b22cd9bccb259da07fd3649b019e2de17f00139d1d1280b5e
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-027_run_3.json,a1db4f21e7279d54e62ea5a607aedd82bb3187e7cc042bf6c3897d386f459e9e
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-027_run_4.json,78f924ceec1933f0c4439c7b2d763d1c77366a0205c67c7070b9268bb1aaf850
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-027_run_5.json,c0b5fe040f43bdc2dd083b94b73bbd20742b311c26844a5c7841575dfc55d917
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-027_run_6.json,2764bfd87993cdeae7265aad8e267b1da12f21dbfd1bad652560bf7e9fc417a2
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-027_run_7.json,65bf06eca6fc1fcafa010e3fb7e8bcc8b3621370f7c0723d3bb3a39de9f01c28
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-028_run_0.json,845bae2d34ddcc79a3a17371a3ef988a57fe316de07377866c322b382efa6aa9
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-028_run_1.json,001bbb306ea78bd77564bf3eed70fa9da6cdf6f5a447e3f69c9c3ddc3875fad0
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-028_run_2.json,f97be24fd112901685979f254ed14111a955a641079fa3926c268cde6ced56ae
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-028_run_3.json,00c8d48c32d3df529f3694361c0bd1312348a5324f403e91edaf9e81df6dd8d0
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-028_run_4.json,a8190798364d0e8fd405229cc92d2d398a358603fddcc15cbc0632242989bdd6
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-028_run_5.json,6c694b6ba5c0e8e0278f871aae657546f0a1d9e080cf79d4c0c6ceb9d19bb50e
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-028_run_6.json,6d2048c262a52387ca582883eaf7b597f774ea809603552d83fa8845c098d2b7
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-028_run_7.json,872123bb76cae88fccb0822ec9ab364f86a3cd87869dda9ef4e71721dd283267
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-029_run_0.json,a582ddce449487f03e52776aa91cba03105dda12ba37c0a17d918fd821794121
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-029_run_1.json,fdd75e0c48beabde9a83b842a7c88aa543e360d0691a91b25a53a2fa3b43a0be
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-029_run_2.json,7f0a7b7ea7b8c9cfb97e656c3c892876c34b9313132d6a817c1146a69fdaf773
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-029_run_3.json,ebf69a415078ef58fbb1187ff362572d6386f5515c4cd75192a292a3f57d1ee1
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-029_run_4.json,dbf8dc5f4034e15f18b18d259df2efd4fdfc11fe7f4911bc4941371a8d1e68b2
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-029_run_5.json,f87a5d4e505ceb0bbcbe03b0097d2722b1dbfbfbb281f9adf54e6db40108b532
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-029_run_6.json,b8d0173f4b49908e3b793a5dca4fba19dedffe7ec6fc11f472d565a20af90d03
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-029_run_7.json,ccedf90c38526907885cd87a370fa72897b5b8db34df03b97d5c4cd0848940c8
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-030_run_0.json,44daab5745354d89caac44ffb89e60a26a1c10d4ba675de163766b7b37c0ceb7
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-030_run_1.json,d19a4dfac5bf96ca6f1eb98c3877ac69e96cdf3befb9cde64d13eae04132fb35
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-030_run_2.json,b12af2731fa8e93784b1741b0a22c0d6e4f62857af025f88970f379ee50303cc
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-030_run_3.json,e70a59c7dc696a15260e2566998c8761832e30b72c9e2208ab72d1b6328503f8
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-030_run_4.json,cbad0f2cc86b8e4da484e606f25b45bcdfc24e57f9d6df00b024234bbf41ce12
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-030_run_5.json,1a2ad9462e7dda3a2a3386d81086edf41c8b28797d61c191f63e573dd2cc69b0
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-030_run_6.json,f06f0129b931724aadafa9ecbac0a9b93e6ba905389ed601f96614c82d56c906
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-030_run_7.json,b2f3cbb48c553f6ef6b9b789c8f1c218d3d076bcecf4917e7f4a31ceae61a9a2
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-031_run_0.json,62a130fe3dd1abb52a35aa67086ad28a04158cbb124eefb507b4128c6dc2a10d
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-031_run_1.json,10e2eaa914d4d8107ab52bc3a89947a3e630a08511011d4ec6ae9e106789a9bd
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-031_run_2.json,a4de879a0707732c9c3892fc1f8c56c06b08bcb76e3252092bb756b45aec3142
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-031_run_3.json,6b3e646cb74bc18f139448644f865088f00a57fcf7dc51a92247c787b6ec8ad3
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-031_run_4.json,a1fc20da826be448981fa6bd80ef701fcab889b9d643418d354c8780dc04660e
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-031_run_5.json,54f94732096fbb14360d0192cee9d0e50a42e8b7956bfa9ad55710a54c6d4a8f
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-031_run_6.json,88f6162cb52642afe62c897556eb76408b15606885aa257c4c431d289aa40206
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-031_run_7.json,1b373dedb3a6999e0eb4d8c053b614c78f186c291b49e652290d1d79b406f2b1
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-032_run_0.json,be0e4016e394196074737a99af59ad39e9b2439706440f4da8d90beabfd82f1a
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-032_run_1.json,da6a78ebf8be94f46181058fed77f6de316f846487097f684dc377ebf987abac
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-032_run_2.json,b36ff6785e6765e91051ec2e3ab48b9d2f98ec60bf4f47d5bf727338bff1f1b1
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-032_run_3.json,301fa88ac5d78fcd5e07c0c9b41022106522ce7489f956a0b9306d0a796c3f12
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-032_run_4.json,131923ec2b80d4dd30084cf61a8a35d1f37de0f08824b90062cb5e96340c2fa4
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-032_run_5.json,0ef737bc4e9d042766862d2df2a2aefbd4e34d0d512a9aed7767cec14da044f3
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-032_run_6.json,bb7fa2f69331f346298cea5e8d9ff0908b83ace510947ec1556e1432b85a8fe2
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-032_run_7.json,8761803c31ada07a7cb51e0cc17de261b378fde7402844c44920dd922f7bcdc3
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-033_run_0.json,567ef88257553ba07d8a24b30c84f75cb59b87bc41ab8a7c7a116fa215cf41a6
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-033_run_1.json,d9a85cc6efb7d41a06c4dae960ad0e652993440093ee8425ca09d1b608959637
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-033_run_2.json,c644a2d5a7a38c0e3b277628846b5b3bd51c048ff7c41f00dbab86c2710a4f93
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-033_run_3.json,0826beb4466aad4c8e6ac85f06aeb4f0ee3359dd1d380ca34d0654066c42de15
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-033_run_4.json,c167e229391d0b76dc74255e1f0cfc71703671934aac8ee721253ce049cc3284
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-033_run_5.json,a4aeb0cde7ca3b39b1ab50bc45bdf858c6de306b4db5beb2f2e0c629a03acf60
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-033_run_6.json,9b030668cb04f0da829de7571fa603674dd2aaf31c43f08145c972cb363bf6a8
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-033_run_7.json,a69b177adab0ebc668ce965fbb32129cd79ee41872650dcfa8571c3e8ab396d1
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-034_run_0.json,c0e7293601d22858a9682905c2c2a40df6c6e5da565cc50bc317984617cfbc66
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-034_run_1.json,cdf8bb6b1cf1cbcc6a6d98b4459beea6de4b20ffdbf012da360ec83b046fcc6d
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-034_run_2.json,7e8cf960fe62965e311d6ab658fc5102946411ad6ca4b714acade1385456a7d1
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-034_run_3.json,e6c6524e812dd243b43530e2d53f0d8cf7bbac20741a7e65413dbea0bdeb0988
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-034_run_4.json,795a6c40c6fc09501414123e86832692e44ecd33d63d16b2e49c7d34cebabf96
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-034_run_5.json,a4f16be2e438186c2e8396bfd1acb2271de0c2882edd88b0ae4c98f2ffb7f23d
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-034_run_6.json,ac1f26f29be609104876314de5b21d6e8533cffb09f695672df230b285b8abd7
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-034_run_7.json,af0943fa6a244a1267bece42ae4a3fc3e7053798d80e0772c64f34dec1203bad
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-035_run_0.json,0541a86254970a46269b20438dfcfe705d8bb09105f8731519812c3553f905d8
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-035_run_1.json,40ffff65cf38da0b982e1869b666448b31c663d16d94da486491f28022f203c1
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-035_run_2.json,fdb00f50bc179949358c46558d872229ef69b5af6ab7ece91c834ccd49a957df
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-035_run_3.json,7b0d8abd35ab2077ec02a95221ffa18bb2fcd95d5658e569fa9e56b0cb5481b2
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-035_run_4.json,29513fffe4d8db55cb7e2227d79c63f8e188959b2032308ae2e46eb019e252fc
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-035_run_5.json,a712a5832d2b5f98df16650e76a34e5b1815ea33849e3bce481ef365987670c9
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-035_run_6.json,b0f44f045ad7e6fc624b282ca1c8c5cda88badcd5f2655620886eec660416992
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-035_run_7.json,755b4694b63e1e5e3303309991a3ec0805a5ac37fa1c882770380292d0ff9d42
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-036_run_0.json,f06524a74c99b6946693231f6c5b27bda5d31cffd620182f6cd476fe88784cc4
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-036_run_1.json,09723a55b246a94a2851d389e31b2eb1d47a06e8dfa91c11058f936a476b1f98
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-036_run_2.json,d9c213a1f8f150ad078a9aa0f0f70db65a99eaab62140ba98299c962bd5e5058
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-036_run_3.json,853fd7c5ade9d02f53bb5c4c8f56cea5dcbc72393e12b895a6344a4e04bb5d57
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-036_run_4.json,65b9a646c8f8ac9a7c7d555b3666169bb178de39a5fb7c204576aef4c8d7b4b6
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-036_run_5.json,a4791152f5fff4e07d0cf324ca1fd640008331dcfd5554e39ac89c71763aa470
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-036_run_6.json,cd1a09f6b58287b4e407bd4d29a81d18cb8118aa2b6757b8fb794cc6866bc15c
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-036_run_7.json,d6619a00a7bb6ef8b4f3044f06b5d118950807fa8bdaef2072084db47fc92c4a
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-037_run_0.json,cdb8756764488b8af674f86a1846a6387bbb19b712c67f0e0cee5fa256264161
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-037_run_1.json,de044a129824367ce9b9e72376b471206c995872587f8b63a9f8baf25510c1c1
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-037_run_2.json,42bc469ece5b961239cd54432846cffa02ebd20644a89fb50ba966ee8673e722
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-037_run_3.json,7c4842edb422b26cbdfe0d5e7476645f7c3e7a16d3244d25bd619312a9833d17
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-037_run_4.json,eb8467809c04c5dd7faec4a9de03772a9f2d92e29f15e5a89beec3f3aacc3642
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-037_run_5.json,57f40063ff770901656781bb24bf8f42468d30383fc26ad84c3278b3a6e00048
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-037_run_6.json,a00ac5e0696e6b380f9fee50c8fdc137fc05d71c89a279dc08a62989f1c24db4
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-037_run_7.json,586644aae14299ede359ac96ff9ae89282c46ce729b087d9de9dfb52ab2dd92e
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-038_run_0.json,5015b8020424d8e35ddf00041d9c7c24e895690abbb924441b74521729f1d8fb
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-038_run_1.json,77397fb772179b4cb3601e7144e0718e083da752dacd5b7fdd5b2a30f81b0275
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-038_run_2.json,7b483f504c89053dea9d7794a086a91a9eec083fd527f328afae9830221a5d73
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-038_run_3.json,4865659c48953a348e76e65f2d297d381752a4f5ed4aac76205b31997a5b7a0c
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-038_run_4.json,e6a6ec0a3b13b1c6057c03119b64d0567c98d340c143fd4d50a9f81c9c2095c6
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-038_run_5.json,1021b37dea5cd24496b2f17b47de9f7b1f62c8ed1167a14db746f64809a61155
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-038_run_6.json,983a99bb37cf38555caca69338bf301f04a6ad562ad30907e3799942344f56f5
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-038_run_7.json,a605914f4ad3bf04acfbf2b29a2c377673d39f1ae459e071261151f8b6f74ce3
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-039_run_0.json,c451e0def7d686514b81aa55efea2ee0c844e54253c46be0b6b20284b6cba6d4
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-039_run_1.json,14374e33b25f88e288c7c4a548782924c5910628e02128717cd9d13e41f90ea6
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-039_run_2.json,07b22cb488ff6e7d70fc832743af3b582bae68772575373a188e6edbd57e43c8
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-039_run_3.json,62ee4c8ad690df95ed5c02ab52e55121557d06746b01d43e83b36afd4a221516
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-039_run_4.json,43af9ef8d3aab888a9ecbe5b7fd4a89f98efa7dded14f6b92d08061a7e32285a
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-039_run_5.json,b809fb455a2c348b2ef2ef66e1d22130102289f3e454300816181a8358f0b40f
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-039_run_6.json,e57404079064b944ac29814a3f0371c8834240df4b79911e2ce1033110818266
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-039_run_7.json,96ef351f8700d4ffe45c9a1a44776d753606026c428149d0d71ba7eb9eccbae6
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-040_run_0.json,974f4a579dfc8a1b4cfab6844382b2f2b1e7875b1899032d98535ebbd59065d0
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-040_run_1.json,d043b77ab4b74e24eafeb08364bf85954e286df933df57896a087d712c15181e
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-040_run_2.json,01a534520976bfc327b505b20040ff08b8c6df0e7d004d81e4f1e8a8f27ad88b
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-040_run_3.json,60fe5dadccdb96ce3aec43df69b7c590c5235464d90097047ffc5f492b0fed0e
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-040_run_4.json,5b07dd73c26625751394d35463ae2872cef6a2caa542a53c3ec7f3186f90375a
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-040_run_5.json,fd44a435e0faa32ea628ed29478fc74776593956e9acc06e85b25503fbbaa260
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-040_run_6.json,2de99a3be93a6c790b4dba4afa8dc4126a98a99bac58f4d42daa8625529cc915
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-040_run_7.json,cc0da0f9ad14933f1357302c0109eaa1baa1e58c48f7a1e03af294f0cf9d717c
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-041_run_0.json,8838d3288117808964daed8c9ec056475a7e8b9e7adeaf9d77aaa6d375ce62d4
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-041_run_1.json,c27f9952f42b44acc933a6dc41b9db7dcf55d1e85ad2fd7ae680508792ccf59e
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-041_run_2.json,f5e2ff79f8044dc7566bc41e6ca40ef52536477d6e84214536c8fc3acc8fdd89
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-041_run_3.json,e9d1d36ff00dbf66812ef61e4070259c754638857a7e8a2d0a0392e2c498b94f
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-041_run_4.json,1b0ed1d0391428e40fbcde9ad4d7cb37a2227fe04d8002d880db85e777de014f
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-041_run_5.json,c25fe623bf0ea303f7cafa252df5a95c17ac9f70c655cd53230eb89bcc6c9f00
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-041_run_6.json,927efe88b0d95b73e4d3feca3e9f204761a17417b07932ead1707fd9208fd208
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-041_run_7.json,fad4d6cf239855f7d98b8164ac769900a6d40fffa44f64e55186f451b3c5bc7e
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-042_run_0.json,6232112635a3eca18596cfb0ac0aec083670be419d722ea889152fe2820c5464
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-042_run_1.json,e16dc4b074c912bed71d8826f59f63ace7fea028e39928869927c920b429dc68
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-042_run_2.json,d2796d6dfdc2000f1b88d5b30b9d9f54f809c10680b936427962c013de0049ee
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-042_run_3.json,45a4d08e524e09ebd702738ba52b36ba5f536801c38a6d30aff3662ecc44455b
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-042_run_4.json,7d1dde719093f2bcda1535ff12938097d3783b4785fde4678ff47b04c5dd5df8
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-042_run_5.json,6fb59bd0c26b2e9da7a1c07ef349a86689a3f91aa4b9079e6011f34fc52e7283
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-042_run_6.json,c127057929815d4b2f040c69a2038a74db939be5ba2b351e912cc8eeda838000
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-042_run_7.json,2ef3dd893e82ab70b2e8f216f555b62860edfd962e29bdfcfe62171d14a08763
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-043_run_0.json,0ae94b4f831833aa4f83fcefa73e6a1e41f72955ff0ea287c5dcc47ab4503b2d
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-043_run_1.json,6fd711a1aefbed4c5173fb2f3d9ed0e130186eb8e28715dab85ee7dc68c5b750
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-043_run_2.json,01ada46ccb624378592de6423e68aaf046d5dfc11edd48089389496eeeaed5dc
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-043_run_3.json,aada75f06c082fefb3bc9883ae9dca3a63bf1ca04e81db3613aa94265716bc62
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-043_run_4.json,b56bf99d8d09211b5f8ee621ae46271e40239e37838561b1b2401609c30d88a2
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-043_run_5.json,ca5df10f0cc05cced50a7831f4636410ccf582cd2307f74c329838462118e751
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-043_run_6.json,20e867ce6b2ed2d011e5a9c8974c514fbad0cc4a66dbc96e970e8ad2453ec22d
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-043_run_7.json,952b828b795a53413eda51a7235bac1096442f507fc3b248ebe2a620b8894f41
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-044_run_0.json,7755b4f40139c39deb93ea294c02e1889a5ac49d7638a1ff3e39d6e4a962dea8
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-044_run_1.json,1379395c971e707a11520be032f75deeb54f7c3d026f461277a931b550b20b31
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-044_run_2.json,f13f4f7983ecf22830b4ae16e84659f78bc99b7cd43a1e5687f313ade10312b6
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-044_run_3.json,c4d0fa54b1d1b117ccd7ba0ec664ece11072c6b49abd93f9899fa3e46f54af1b
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-044_run_4.json,f00614d5bec6662a8dcb8aaf01008a729b3b1362ee22bc201cde49fb01ffdfa5
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-044_run_5.json,dc1c978d92431fd279dbc8b9aba0f8bf0284ae2ffc9460c043c283b703580359
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-044_run_6.json,bc33f94dac6fac41cbdcfcab12e223e4aefea7afc486b5633e0194f2ebc187ed
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-044_run_7.json,d8a51881add47018a36f259f7766e89d1b2d0d834c584e9da0d34e214da7e8d3
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-045_run_0.json,01ae06fb5b576456324daa49cd7796a49ce5713007ea3ca001e35574df96ed72
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-045_run_1.json,968dba058bd36bb50c593e103dba158d55e44810848367cef8a7d5f89a9e0021
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-045_run_2.json,4535116ad71c29c29df1d250c9725c59698351f6e22ed46160aa9d520768fc7a
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-045_run_3.json,df321ed1c640603f93fa31f0fe6682490684c682a0f5a912fc70db888575eada
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-045_run_4.json,b5cd5cdac948b52e1c2f79478bbdc527693e21070a4cb32718432296dbe39777
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-045_run_5.json,7a188d75962d450f6c687ec562cacf6c8d7b2baf6712f4f8b287cd723e5b1d68
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-045_run_6.json,40a2d0143b13b9b321911dbc0ef4cadd6948f5ce121ab569a075cea072797120
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-045_run_7.json,071c532da422fbb637f8ecd3f896d2b803fbeeb8d2268f5bbf9ea66a71a08c34
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-046_run_0.json,9eb8807ad67c857087c1b8a0fe0063cfc8430719eaa1a83de4e64de879133e16
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-046_run_1.json,4d7f4f9e5177b58baa77083cdd4d1e0206cbd6973a564a047865c1cea579f820
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-046_run_2.json,cce176bfa38e3a6a1da96a04e8610773c72329d2dfe7d492ffd207a92ad234f9
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-046_run_3.json,4be258e430cf25e61d2b36e555b8f16414f84e68cfbc677a1d31e7f33211ddb5
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-046_run_4.json,1abffb407e134152d933670836e69bf4ae371f8cabd4414c8f9d08fd755fa1e6
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-046_run_5.json,c3dff9a33c40d746002fccaf87fb1f675f16952a96570a889cb7ac76f7f7f577
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-046_run_6.json,0ca61a03473e68069a54c58198408bbac2bf8735c5ae574671a49c3f2606f121
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-046_run_7.json,1a72fc5eaae963603debc05115b300a98930f20f9c11c6cc554cafe26b8d4dc8
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-047_run_0.json,ffac09fb0971a13231a71296f417b10f12fc05ffbf2b27a228513a20dc6ab329
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-047_run_1.json,70017b62ff2c1b6f2ce7970fdd18558b4ab9ae8d7501b0b62783a1933c3a39ce
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-047_run_2.json,79212546f78bfe68586b3335fcd0651ea0aad2edd0413759fb1445da6902ac07
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-047_run_3.json,092b5a3196408ca72ae08b706d4074bdca57ab8ca320434d51be7b652d3952e4
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-047_run_4.json,f1f8f287309e976ff2b9fa03f8e40f2cc1f3b9f5f5b3a030007a0d8accf9b388
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-047_run_5.json,ba9b6e7201d2d773f8210f27109df42e70c89cde6bf706cbaa5c8a55cf78784c
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-047_run_6.json,9e1174d958ee909db6247d5dc474ee9c44bd9cf478164cc9f0cd39b9519b8513
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-047_run_7.json,cf4168fa9e24aea779336b8a5b7ef625f4c22459184b6742716a22e25ebfdac8
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-048_run_0.json,1c3dbb27de851fd36492803b7467890a553a07630de9d3e5c3064d5a8373079a
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-048_run_1.json,ab8edf0d0aea727d35d450f7f44c6e2854c6d9d7b4555b5a003e539e7ca2401a
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-048_run_2.json,b271cdc11012c8467766b58ff3059d5e6a824193c9ca10becbcdee07beda4fdf
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-048_run_3.json,2c38874c95b4ebf5b51c3bd150125554eca2e5aa244e36f9696a1e1ae0228d43
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-048_run_4.json,d08010979fc82eb0b9a16053c00ef7dd2dbbefd10ae43c46a7a44bd4498e29bb
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-048_run_5.json,f689a71f5f61c294e4a27996c40f85228f63af366d65c42ed251df32fa2472e7
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-048_run_6.json,13c9ea8be558de23f42e45d9067e0309882d7f0e0f816cd36cf0e8002b33e806
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-048_run_7.json,456d2cec34f0b734659b8a1d050783ed481581ab5dfb474190e14ec6871712db
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-049_run_0.json,d96a6695c71490c039c640faa5bf77dc15f7ba5de34d73dde5951d9c3f03e29b
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-049_run_1.json,02e00279ab5a27eca16931b6f80b733a7cee7abebb0fc8d32e735ce149ada031
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-049_run_2.json,c9f2305d94e814a25636cbd3c064bbfebbd769a4f411592c8fb45b07b818035d
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-049_run_3.json,39f548dc5ef34992b77f5c26db19f98f9ebafa8a197e9d274c0b146773420ff8
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-049_run_4.json,f8b1f346b67f9ec05aed7d12408dfd04d665156ddb90621d1fdb9374b8792f13
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-049_run_5.json,340ddd7b091c15aa98fc112ac697cc01e6e2afd8f8cb47cf505b82399c4bff03
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-049_run_6.json,5a56e3bf9307f71da3e412104799a22b5cda3a69cb7a39a5ea5a2ec6b3b5197b
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-049_run_7.json,198b72c89d29b2e26aca59c9803331b02a089d56843a378b9b902d14766e0ef4
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-050_run_0.json,1393fcc87a1f8fd1c596edcd4c6d9ee1bead5cbf20d79596cf0c99aca3cdf81a
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-050_run_1.json,2a87eb9fd3da7f4403a20ca4fea56069ce17c13e696a51b14c1de8ca448f01d2
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-050_run_2.json,cb93e9da42e6930e9467d6829ea548a5b0c2e29574daa39c926472bb088b7572
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-050_run_3.json,880095891a31e66a0f6b3ab55bebbe881066d7bc985e439a53a28584fd8e4a82
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-050_run_4.json,156152227da703eeecc4512b8abe13341366407d05fe6132b57985c45de9941c
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-050_run_5.json,ce0beda6cf435bb48ec3414b02df60a81bf557c2bec5c4f65c39ef39dae4b520
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-050_run_6.json,0078eaa9645484c6759492f2e2e0e837a8c8bc9b2cbb9cd35b9f3dd8f54ed665
econometrics/benchmarks/results/run_logs/compliance/granite3.3_latest/case_TXN-2025-050_run_7.json,da77166d7c035ccad2c0a9919b11d91c5bc23167ce3354aa560bce62825ce154
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-001_run_0.json,502c3f5eaecb9d63ebba023fd3d112b542e4315dfd603639d4e5a1ac2ec74d78
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-001_run_1.json,7eb019cc7b246dbf7243a1f35cf23bb1c6b50cffe5f30ee974e0cd9e2864eed1
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-001_run_2.json,5914a2db8e177a8622b6337c3ea9437c866f1d6c1a1c71dff897c53e48f9ab5c
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-001_run_3.json,11f9dd46169ac2a0426aa75b5f61caaa5d026dd76414fd9bdb0b8e9171199405
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-001_run_4.json,490658ab43b41a965e571fc850e9643e9899726c67f44788c0696b1317291070
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-001_run_5.json,bc731af32cae8c04a15fbfa32d36295b4331693c4d82d739c3ee8d747e152ddb
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-001_run_6.json,d627e47b677e2583be579e16356b07566b08271afa84116a9186613f8f9b7ee5
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-001_run_7.json,de6c9c0a1ec809b6ecbc41c91f13d1f1456245201ea2ff96ec3e2b59b16e9d96
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-002_run_0.json,8a34cc17683d4e2a5003139d77214874cb6748c32bb8f59623dbb1ee069f618a
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-002_run_1.json,b50c9b3e9195e9605830c0ee5f91b19905b21c53865bf1e2e9d923cf0557d88f
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-002_run_2.json,e81d6552663a87f7ad18c77c57b40c2732648b10febadfd3a514f59ee15bde5a
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-002_run_3.json,55957771249d526114a92793f66b4f744cadb4a8cd96f9aa25775e60ac3606c5
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-002_run_4.json,0bcae9cd736bd90872bab1323c17b53853e0ceb0a4ef5e363441ed3355e2e535
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-002_run_5.json,ab9d77b6ada1794288c605d75c54a49c0ac3f58822a7cd179dc437e79ad89099
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-002_run_6.json,3468724bc5d30f0ceecc050f18c255aa1a7b45f5d301a2b24af9516d220e9063
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-002_run_7.json,cf5a369cab7993696bb5290f136380ef3790441c53395ba21beb39d076084926
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-003_run_0.json,5829e75aa56ce6a4690a1fbd57ef1ae53adb555327864a87fe0514f3d60873aa
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-003_run_1.json,b13ad3fe57b83cdb617bc91a08a7476b27c9781d1146d63d62d705db56591c10
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-003_run_2.json,425465a4da219f23035b2c99625a67da158e04ca525aa85fba578c112d4b4beb
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-003_run_3.json,5563c6c19581cf9ac9fedf67992a89e4f87cf6fb1ec79a3e58d36e8963d619de
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-003_run_4.json,fc011cb2964de71d20becaf2a3ff4b4d267e6e3eb69a36a88de8c4d5c6270b46
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-003_run_5.json,21d8a60c2e4ed2646463dca3b8ebd649e5cc7921771bb13577b084226b84f4c9
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-003_run_6.json,8d348ac22d20aff6ffdb5b48d784f8554b569074cc2bbf4743c552d8c09186b9
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-003_run_7.json,82c5fd9fa0461fb94ac69a4764b568258f7d5599073d8f2ec18cc755166d72c3
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-004_run_0.json,4e3f4d50bed8cd01b66de821319f730c3be58906474621fe5ff5b3972664bc2c
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-004_run_1.json,3ece4cba310955185037265597c189a7b0b7858209729f126455c1a0aeb05c50
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-004_run_2.json,89d22a5432833d8ce788bf671e416ccac30657bef721d74ef2c2341d97b37c5f
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-004_run_3.json,6c03506cba42e4fae76cee4c20cb07cddef9301b3c4aac75d21af0966df6b7e7
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-004_run_4.json,16348ec079cc0c6c50939dedaa08302a243ddaca3d225ddb00809dc120703d4b
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-004_run_5.json,8d1a78d1fb829253f2e821bbbce9631463d10709e1b088945a9c6732b17fc7e1
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-004_run_6.json,5afa34a3e95501b8d04f24f140adfa885f694c8c0da80c5ddb97af9914e8c93b
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-004_run_7.json,87c841ca164a869b27117806111b24c0bfa84b759f9e9543190f9fc8da44d417
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-005_run_0.json,dad73bd6f4561829ccb040c8642e4ea3127eef5aba314977eaf34acb44eb30fd
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-005_run_1.json,70851e08b4d82576790cd604ba97ac363420f38a72fe6412517fe4aabcbc0307
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-005_run_2.json,7312c327ee93cc0eecf9800c539f9aa2c9061fbf5cd8a49512bfe8b4477357c3
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-005_run_3.json,f600d7f874ec65dc4bafe5d54cda4f58dbd54be954d979906ccb791f5e1fb84e
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-005_run_4.json,0db6c2cd97ee59b855f7966ca0380865d7992910c500ef9974248e3325147449
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-005_run_5.json,bb9aa8423bbd4bfb9fd74faf0ad4873e4fd43b8c51e205686dd2c58f87953d4e
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-005_run_6.json,5e5894994976a46b7caf67b8230753a5e7d7df6ee0d4415d0eab8207eef2df83
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-005_run_7.json,898f4beee5a021583dc825785cfbfea1ca4138403ae9be1a6b125d51e1030223
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-006_run_0.json,ee261ec82326e38704ebddf015cdf42a216b6e3541895c1c5d4bca141db5d719
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-006_run_1.json,74ed8e84841e83878ac59d60f8ff90a0177d6d61ff870b2c5ed7cc5365ad7df3
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-006_run_2.json,2b666d34b3ff8a235b6536a780b55340318ec918724db5bbf919434de8231353
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-006_run_3.json,62c2bfd1fdaa7a28405d9556d7e1b9a1635aa3bb803710387c2e0e0a334f4dca
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-006_run_4.json,ffa84fcc250f7919010966fd862a3a47679059688f53038fa1366a0ad302e8a5
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-006_run_5.json,c1356a56c858331adf7c9cfe91b4a6ade6543b760490356ba385a5b0e8a61ab4
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-006_run_6.json,502f39e74f4d383ff7c7b963ca9238320b32d895d8aa54fafa11cf3d909fbf8f
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-006_run_7.json,465d56d0ce9246e880d63e58e38af18111f507bf0b9d05a0d823e51d5ff0f1b9
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-007_run_0.json,429643fb142f5f6afee2a9e3b1b981948ffbfca896440a0e2143395cd10cba68
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-007_run_1.json,2a237aa14bc7dfd72a25e7b8c8a4c77060de02d3b17f085fc8432a0b747ade2d
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-007_run_2.json,978c01bef257783cee65033ac5363da8ab7096ce966af854e6ec32c591a10964
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-007_run_3.json,f5b6223228b1f5a1e34ad650b97976e5ee0b7a338b9a0de95a0662ad228bc363
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-007_run_4.json,828e2fbc46b8259fcfa6caa176c56955acaf58e2d30f5ec10119804845a218c7
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-007_run_5.json,7945c1e76bf10588d5e366536a93eac7064337a701fded5b174a2c7c0c36f42e
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-007_run_6.json,97be564f5084e6f3a06a2d1c7019f83713ac73b5f1e395fe7a2b685d614f743e
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-007_run_7.json,87d748bd8c96cc2442e99420151f5536e11dbb0853573b153d926b663a1e13ab
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-008_run_0.json,ea0f8d642e9e5f3272b3837b754bae2c853d9722244aefea1bced72f8208e207
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-008_run_1.json,448241baf38ba424223f47db57541373700beec32718966801f88f68d2cfc5df
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-008_run_2.json,b63852f3e5ebb65beb18bc31bf570ca0b807a3538c10427cee18a66fd8c71356
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-008_run_3.json,fe297582d4520e482c3de774b0dae706b7b2e747c5cad773395754ebada29397
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-008_run_4.json,53ad7da3325925a56b3cfedf6a3d6bca6e769de90b63e8f4359f39f552be48b7
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-008_run_5.json,09000cb88eb6ffc7bb73248218ad14c756ffd56642883f9df89af569566c9680
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-008_run_6.json,b5d32b847327bc03aa7f9480e26341ad397a302bd5dd6e57b24d0eb22cbd11fa
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-008_run_7.json,1b3b9848cc6ece40c8bb06bba93dbac9e697e63b7e133412e6629d2b574a6dd6
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-009_run_0.json,aa3e3b569a80ad493d3a250348655fb6aef916f975cb588b89d2547195181289
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-009_run_1.json,6a035614167df56632d8fbeee271c2b519fd21e8610e0b677394229e732a5467
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-009_run_2.json,aa1d63ff893cf7000651d19aa29c20473c495cb4e1d575fb09c1ab98c0ba8936
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-009_run_3.json,60ddb001a5335d1ca1b6b9607e67f5272c1e79aba1c80cf27742c913f7877a92
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-009_run_4.json,de58bc7e797e66a4461233e490756bf6f6e246463da0abfbc72343d20be9bca4
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-009_run_5.json,c37aeee968791606a58c1570a2523b0a653d6c7c9c18982713d77484bb3fc272
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-009_run_6.json,96a873c40115a8d9ea8045da730476f8778d95b07a039abe64c62b5d22c54ada
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-009_run_7.json,eda4dd875d08b88ee47e51db44190df822b776f2eae70c35c2f915b9a5e1c84b
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-010_run_0.json,1259a971d7712d5e304d29793fea1d376d2a0ef0b3327a1b75af1e863ac6b73e
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-010_run_1.json,53d5d9fec4b584e4480127553b23f50c9668edfa9b2191710dbdf564d9872aa3
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-010_run_2.json,9b2d6efeeb4f88c36a184d9785262831163c5a219f2155d9cb5d9788ac151800
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-010_run_3.json,6e6559253d7d0418b1ec0ea724f6057cc95a905de988b2bc339098ed8e481ba8
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-010_run_4.json,93d8ddba2aa4e03555e1d920cacdf0d019af6ca888af4ff0adbe74e717eabbee
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-010_run_5.json,4ac99419c405fa4e32608b91aaf7a187816abc4e344c547fd09e0cf1212823dc
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-010_run_6.json,123897e70a939da37fb0ad8559b6440eb80d0c782b0ee5302a5cc472bb01f85c
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-010_run_7.json,b07f7f7a9480aec152742ad120917ad93881793fa546e5771f8f3d91570ce013
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-011_run_0.json,d8a29d6a5585d41af0e242a316d67897d0ce35039016bb6cf2ad45ee9ed6cb54
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-011_run_1.json,5e890cf001cc077837998daf9cdd5ee7fa873215bba3efbb9e8632faa56ee8b2
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-011_run_2.json,7a2efb95def0df83d9034b491b2ddaeb6df49d1ae14977141849cccca7bb5185
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-011_run_3.json,c1de3d4161629ede49d10c131b5ebc6bbf383567ed1989188884bc5eac8cd71d
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-011_run_4.json,614eb0e3de6c8b92455e77dbdac972e29c20d9ef3b510a946336278a838fa884
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-011_run_5.json,2b1079ea7304665d25cf549c8cc5382e6fad49251ca540e70044ea9557aa4ef6
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-011_run_6.json,6fa85e9377d5c1a99bc5c8a73c9cf973b54f3bf4cd2366c6c39f1ea615c8ca5e
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-011_run_7.json,b9f8416bb11a89534a6d5f83ff6c72ed05ee6528db252a76fda75153c22868e3
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-012_run_0.json,b80cdd9b61df81671c27c3107b628429ab9e68023034ce3a9d4059b5667e5a3e
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-012_run_1.json,e8455f349335caaadd79d6098f16a5d2262ffef355793c68303c7b2933bd6d42
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-012_run_2.json,b286fa29686cce395bd66c5aaece08e924ea10a732b8c6966f2f409010b4efae
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-012_run_3.json,572bc08fda268b14371a5500dcc908d1008a2057fb1c2c7be1dfb994e23fdf59
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-012_run_4.json,d937f5e527ae5f6e9ed727284238854251f52525b00fe7175240fa5ab886f96a
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-012_run_5.json,63196201298444b936acac6598d885c82bf5a5443fcf1be5eab7b49672140a59
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-012_run_6.json,9aecabc4dfa1146e0bb6bf095e8a15d70a50e8c37ebda5a777e4a6ad6876887a
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-012_run_7.json,927520dbe40f7472fd1d24363c9758d71a3cf40a1da3b7cc6e81c2770e521146
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-013_run_0.json,2f298e9a3c8ad6b297972dc3a0866862323e883f3d52983a7a38c41fcd610d4d
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-013_run_1.json,0b65e9264cdbf21f080ed6b1262f4a26722c6d44f8461d14527c3426b365c1d5
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-013_run_2.json,415e67d3a4fd82fed8cc661a581c57373d0f35d59df898f2bb5185ffe83c2443
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-013_run_3.json,a8bcd0322997bd1fcf9894edea55b151148b76c11f27359fe6db6409960b1b54
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-013_run_4.json,fee09495cda83591786669ad9dc3f0c79bbfd5cfe2e6abd57433686849be2796
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-013_run_5.json,e97368f3f968c4876e83e2cf48a924ea7ad6efdb6dd2607b1b9ecab6f839ae28
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-013_run_6.json,88086ed0f8918ad41cd9a46b66cb3f3e268bf1c32d1e41711aa715b98c40ab12
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-013_run_7.json,eea2cac6bb3c7461572d153e9cc13fcf6d6ca849b6b82243485408af3a67eaa6
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-014_run_0.json,24b3d2a81d473b4a8c9299349450290936ffcebe43ffc190559f18da0414bb03
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-014_run_1.json,f0577b2e0724e12154a9566fa790458e3fee47b03f585b9bfd3eedbf6d342ea6
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-014_run_2.json,8353100c422d33c5ed2e985e06888049fc9ab3db25b9db53e312674a285d4129
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-014_run_3.json,c472603c4ffec82385f2bb71e41d5179c3632decb996236b6949385ca8bd1a1d
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-014_run_4.json,3853072f70e7c0c9d8e1b5512d2a4b77569608cbe0cb913fabf97b1d3e721120
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-014_run_5.json,0f4cb319878f2977b6e288bb3e34769c010f21236a6a5ee584a3c8561a185d94
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-014_run_6.json,1e52062b52525c06ac14cf09597ad426bf7de4934c76488ad943135a4fb0f1da
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-014_run_7.json,2ef8d317f64f973a93fc03438af22af46e5299a4f2bcf8ac78d2623d1742d97a
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-015_run_0.json,373369ff2110cce8693e948fa6de38040190c1acb9e72ad83a13d6be3fc2315a
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-015_run_1.json,60f6a69287a5e8ef76216638fc4249f5fe360802b7fd14d778429f931e4a7f9f
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-015_run_2.json,38448ba392a85cc4c2b0e6e6f277a6b34f69fbbebab17f49ca7ed98887748eef
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-015_run_3.json,5223231e366263981613dd38f33eb6934b325e45d958bccff64314e131c6410f
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-015_run_4.json,249f7c9a9fd8119a5a8a0c6f81daf98d93360de03f20caaa4dc7bdfb1b53336e
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-015_run_5.json,3a62aebd0ed0cbbb243df66c0cb16be31c9a4546afd41580f1020a8cb74c58d7
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-015_run_6.json,d4197382cc12a04bf84bae8d02e6c4fc1441a015809bb19fee41ea420169ddec
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-015_run_7.json,dde540744a821b5ec4b3ba44c92da4bc8467f9e84db9fd55faef7bb7865c2972
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-016_run_0.json,76e6a5615c0143f6cb31e30f61c9f4f3a7cefdba8ac242b76a8e758763b898aa
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-016_run_1.json,6d1800cfaad146e286d7f209d1cdeacdde71f04a206dddd74bdb8e7cc183277c
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-016_run_2.json,8ca99c45edd09bcc1c72fdffc5f799b23c24b603b6cdbad75a05f4f46936d88a
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-016_run_3.json,486f43174ac8c60d621f284189645edd905cdc2c31315e9368aaf8ff4d3c628e
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-016_run_4.json,b97654ec9ace1a1aeeaefa04eb1f4bc0c36b8e69ae2627147222911de46b7b90
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-016_run_5.json,35611a671dac5a33bf875281e6bd541644070f1f6e83f3f265150846676721f0
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-016_run_6.json,57cf8d771bd8117bd61fdb95e26efbf1539a6ac42899a2e706c03b0a3df61169
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-016_run_7.json,c8b2d9cbff76aff353a1f7829fbfefde59f87c28fa2da8450f96668b68cbe53d
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-017_run_0.json,b3e4adc9bf0499d374735990c9ce2f7de5664912106100f29541a2a6a27b0dfa
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-017_run_1.json,cb7a3565d5d218da20d07d1046565beb7723754ce375f4c854f36f909074d463
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-017_run_2.json,ac42863c50cf1cb98504b8a765293af0e8f7b86476a471ff47420e9652197795
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-017_run_3.json,5f918777367ae077c424d620a18e748b1289cc667c1d52af67150493ea1f84c0
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-017_run_4.json,0930ad87c323954731588a0357e24968e04a1b94d37c9c27fa41602d8ae131c2
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-017_run_5.json,241b04aacdd226a48274314178cefd4247c21eccec5ed7c0c3eecd2d225f7e86
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-017_run_6.json,e4cd04d764f8a92455055f5f8a1984610953a9df3786a88280b72b55b33f511d
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-017_run_7.json,04250fb38f1fbe4f852a1499db7fa3734963f48618b5cc1f2684955c9f5d01b4
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-018_run_0.json,f67d987c3567ae24a05e0cea04b5faffffa986210e58e8f0d06f589e3ff91241
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-018_run_1.json,b5c4945208fa3103ff674816ae78f00c9111ed88e45490fd4cc2d5c9345b3863
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-018_run_2.json,318b6b01083e585a5978548210a356e9a4de4e231550dfa730658073efb61444
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-018_run_3.json,6ea24a28e78f5aaec5d1d012ca80df24f2e8a26575a4bc73cfd9d85d3c60af23
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-018_run_4.json,d93604bb04606e8ef96d0630b295e579ee181e466c5fd50f288e5457134160c3
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-018_run_5.json,4f2944fefac462c2d0cc49aa4f99a780abbc532e2c9d0a9180c30fa33902453c
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-018_run_6.json,da61ab967fa585ff734917ae0c99f312aec5b583e58c493641adccc3275a34ef
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-018_run_7.json,bc4492453422e9e536562360aa34f67032baabd779d8f2f106b6d2fe7163524c
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-019_run_0.json,f46a07cee0b5d3ea90452b5eb1e4f516b73cbfa096e4ccb385ec925b1db7216b
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-019_run_1.json,b8e839a82a163b672d588555de49b98befb56f646a59c5df64fbfbea154b84d1
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-019_run_2.json,3340e16aa51574966b46550b6e2913cbb605ff6641fe400b0e9dae08909a9522
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-019_run_3.json,c22ed43728600c1e6e1ec6693d23df10cad5f66d6ff00829dbad3f23739af3a6
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-019_run_4.json,5e1f7a2210c38eddf1c707aa12dbc552e43014aa61dce9e64fe67efbcee18c42
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-019_run_5.json,65384b1f91d0963638150fb33e8b389fe5b59d6b57fa72b600fd22d5e5964f76
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-019_run_6.json,25e49707dde00993b17ab075617491b08ea983b22820afb2ea4bcc1b8d5905fe
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-019_run_7.json,bf97107068e22f76f348bb18c73aa1f310bde92d9fa3e4abbcd4b61e1d9367ae
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-020_run_0.json,cba9a221f4adefce83475a9587522a6275fd737c5dfb6344a5f46124e164c6ec
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-020_run_1.json,7bf340f6fe4c181ab7e7ed1bb2a11e05df272d2421f2a3eb55a758efde7e1fc3
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-020_run_2.json,38cab23eb2832abe0807049e4fe1293f49ccbde141e97be62bf504f40bc0f87f
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-020_run_3.json,48b428bac8cd41ab29ea7543e4e3a258ac535706b825972f135d574e7ca1e6e1
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-020_run_4.json,bb00ed498680c867ca8f9034755d09d9ae3a0160e4df231768a1b29e1b220990
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-020_run_5.json,61438f86a8e0a1a41f8530301a581fd654df3ad7e5030a6f936a4d0cd5fe2f42
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-020_run_6.json,b51c7b1540e0596760df2bd361b26fdc6332bad7eaf43c360adf5fdb1a172310
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-020_run_7.json,0b0a276c11281b06ee2d67aab6abfa1d3da07117e4831f28ae9f856097333063
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-021_run_0.json,51707a4231901c95ddfbc1384b0b1f51d7383a5a914b3e5d7ea4e82401e004b0
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-021_run_1.json,1816b7f2cc3b31ccbc15a8a5340efdf3ee9319af365c83637c0ac95b9f1f3e7e
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-021_run_2.json,38bfc97a0772c92c600c2295d9ab13f50570b1d7c954683424e45c75ac715c74
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-021_run_3.json,e693170421a8371f72f5093a954562340c75efe620936c6e19985e08e0fc9990
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-021_run_4.json,a4a1232926cd43c59e4be5be16bfa02da0410e4bd4e28d59f86f1dd03d3491ed
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-021_run_5.json,3cdb734036f4f074125a0e1b342faf01b234a041206a06a28f3d585d75a99fce
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-021_run_6.json,f5d879127ae4596dc768e65bd3b62be020fff755dd35f9054239a77de0c50309
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-021_run_7.json,627a6471f60f6f325f289b02df9d2bac9cef90e1369998ac4a2c4b2dcb619205
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-022_run_0.json,89918531c7cc411672e759d2f5d5096b6f63ffe3cb1cdc65a5df4b7f9dead79a
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-022_run_1.json,90975bc8b164248cce4dd7557b658b2b04ecbb09c09202c39f27d30adea66620
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-022_run_2.json,4293e5435ad52471da0f457315772182fa1ace3f69f637ae67cfa5c14a951f77
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-022_run_3.json,4ea3400485cd71ad49617c43d17c740834b3638d09e791d68e3759744b715263
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-022_run_4.json,3b28f38fe58b985a99a7defec67ed6711db4f5797ea952f85b41a995f2d99413
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-022_run_5.json,554d61cce5ef70c1e1eca19796ae0369005c41c3036320a3383ad33b658c1f9c
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-022_run_6.json,9b19bc7468a0cbc26575d953be51c7ea477ca8c48984669ae3ec4edaf46797a0
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-022_run_7.json,bcef1c00ffd2c3d69fb0c0c7467c1e55b36b83db6e5975d6ff7a97bf85d1af7e
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-023_run_0.json,bcea51e80a718dd4bee40a6c192dad6847e7d22d9e6947012704a68e17b11206
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-023_run_1.json,f4c713ec6393dedb7d360d6fdf20efde036761d7971d85010381b89bbfb7c33c
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-023_run_2.json,80817fa0ed18a9145ce4f35ce303cd6027eb2652a079d6404d9c735770432cbe
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-023_run_3.json,f3bccc13b0d25bad9036374dbbe30df99c963d382a71fa4b79866bb845fcd54a
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-023_run_4.json,09652831a399b19758d8fb4f734ac436545a234223f49dfe5dd6ba2d6ac1466d
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-023_run_5.json,0cb4f23c70781d45597763044b22c5b08257c5e789ee31aba0f401cec7c88aec
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-023_run_6.json,d476943147700d3b165cb29a106798daef9af2edcafa5391525bf2992fe6aa88
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-023_run_7.json,8314faf7007cd8fb6e841b8b7c0ef2881940a65f32ddd3e2aa68b826e4dce27b
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-024_run_0.json,cc62c137a82e200f2c917e367bc736703703ca0febaa6883d3569e7f3f9392b3
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-024_run_1.json,1e8e325362862c7460655207969fd646668245e075e2cdfdef9db9908b0a9b6f
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-024_run_2.json,957645f9a55c4ca50930dfa6c4fefcd5a0a7441099df6aa6ec09b69ba351c783
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-024_run_3.json,c5a7ea9bd97feda04353bf552bd45cea1767ecd9dcafe10bc128f9beaf17d1a3
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-024_run_4.json,7c7a557fff50167c387c984c71589026a6e8fa65191c5485a957b773f5a9b7f6
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-024_run_5.json,a96b94680da113dc4cd4a6709c5a122f7cb26b14cf7f87ba1026fed8bdcd88e1
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-024_run_6.json,9e2fc18750daf60c4920574d3269027ad15f307c73f52003616fc278f361fc5a
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-024_run_7.json,0e4e8755ac5fd2c532d2ef7e5e0364b8f05f7b96d85479806b362d0893374c83
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-025_run_0.json,54717d4df34b2d863f1a48fa79cbbf778034810a40717cb618b73b9ada3a4899
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-025_run_1.json,4ffaae389f78633023f347c3cf8e31d859674c752ff5d1167c4f00816cfc376f
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-025_run_2.json,4e14cfd2aef56b6ff0344f82e75d18fa7c0a9746f799dc59b7f32b15ab5fda8f
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-025_run_3.json,33d36f43d31a987d71fadb9542d7ef4a6a04571c97df3796aaa7cb4dbbb5f99c
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-025_run_4.json,7f54ff50f57db66cdf1d77a867f68eb665eb248a6f552cad334ae214eadef655
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-025_run_5.json,1fc768d56afcc35e96af9b3a972cade26377bafef28e1df562c095620994ac34
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-025_run_6.json,93f19be0b1c2b0ddc19f1a5e656dea5090435cddfaade72a251ace8f5d0eaf22
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-025_run_7.json,6ba9295927bab584f18448605ef948ff961cd0cb6ec474c6f32cd5e6d71012ca
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-026_run_0.json,df93442b871eda9f60cf7e5c94ff1dfa3109da9dde8788f6644b31c9c6d63d69
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-026_run_1.json,addac85817bc5d75d01414b2ca6969d431c6d13a86902d9b3c6638d5c9b19767
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-026_run_2.json,f4241b5731dae9a85b8a73de4b7facb3dedb5a5d432175d2a88b52b1f7e98f15
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-026_run_3.json,3b1a262eec8d683aaa01f89a43cd6ba450026971f1113a5f74a64effab2bb2fc
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-026_run_4.json,02e2cf85e8b950a9d33f8db75d1ec09f94caabd139fde3074d9c8557efb1fc86
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-026_run_5.json,7b675a88495a3b35dd5f3072a279cf26bda264086cf00c51e31bf6a5fdd8aa8b
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-026_run_6.json,5bfa446639edc51229207d84de5b27d33e8d61710a60c403ff96f0a6f4ebcdea
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-026_run_7.json,23dd08c9513fdd97976b12c98f8223240a4c635ea8add1ae312be2e416709c26
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-027_run_0.json,5835bd2eda6d2a24304f6a78bdae84a43f37289ddf432b6319b1c49204559794
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-027_run_1.json,946b09107ec6c33bebde4d0f4d29dca310e17b9b5c352cea7f75479256e4dc9c
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-027_run_2.json,34e931bded9c1e7e19f07d7aedc957cd23aaee12e3400aaebfc295cab12d5334
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-027_run_3.json,c6f408e90e29095b379644e649114ddfbcd28c946265889a39713f73c8d1518d
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-027_run_4.json,2048496ddb7495c8235efb2834c262562bb9e88ee9b24d3b721b0fa96c7e902a
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-027_run_5.json,fbb2600ad8e5f7ae867d49d6bf3f97fed2307a74465949470d41da802482a6aa
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-027_run_6.json,73c0a2a1bbf80c954144f6bc39af95a42340b64c19ff021325a7201ba09fd4bb
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-027_run_7.json,afd2a572cf199f537668fe827b7505d2c2055eef4f8682cd3fb71b996d2f2cfc
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-028_run_0.json,b8f594719821175a14aa9e0eb7c9680270117ba14f974de318917294906562b7
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-028_run_1.json,c86c9fd03a4372b6ed4224574be9396668da882bcc1942b31db355edf46b898a
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-028_run_2.json,3b2d76e74befcbb4d43b2c16667f83648c1635becac0a6139cb795fe8c3411c2
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-028_run_3.json,5e841a3f484ae5fa776b98233c69947bde1893c543c3b83de45b361d412c8fa7
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-028_run_4.json,e9687fcf2d4531411df0a009f070282bc9f8966509f0b204eaa7ac77e5029837
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-028_run_5.json,307e632c83551e2759c54cfb3307cfa36b298bc691e4be61e595a58ce67d98dd
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-028_run_6.json,e9fac6b9dc62f55a5627fa4cf909a81c02b0beb94199c579c58feff4c4a8ab54
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-028_run_7.json,ef97623ae64c387603256cc1bc7223f31cea5d01de326b22ec8fb9f29905f4cf
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-029_run_0.json,b4198aad1e2979c2105b3c8c3fa1101e87f407207e77b2d12ed78b8314ec9390
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-029_run_1.json,39e9163f02c84120c0bde0e98bda59b3d785a572050a5c4d690974836e38c1cf
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-029_run_2.json,4e957a394a6aba393acd40120a071c213c1019c7d9dc6e0f1755b596c8417ae8
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-029_run_3.json,c6799d37c2588c8ba986a91e825db8363c84d5d2e5631fc434b971ccb970d058
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-029_run_4.json,45ab360ecdac5fb1c266444fd228a91c3a9b6f2787c737462c81e819c613d745
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-029_run_5.json,8191f75174dd907f3a40774a084964be79e07aac2454b2dbb9ffbc6252b20f51
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-029_run_6.json,a78c6fb19a64830867586ddc04a6d54f11252684331e4390c9af480a028c64d3
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-029_run_7.json,48220a5e5c61bcbdd2cde5eacd4c994bb89b9640b37620245dd5270062261474
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-030_run_0.json,b2dbe9ff140f8f2b17bceeda5246d755762fee8cc093358bfe11b57f88571786
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-030_run_1.json,b1c42b357b491715c4500c28d5f2e2a6f1a8f1e889c701d12dc4bf5b3989eefb
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-030_run_2.json,da1931427f868f6de26665a65f86f1739330fdfe808b0d3a05328ccd9546b86e
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-030_run_3.json,46c27647f2d93f7f456a8703f355ad074813ac4fb9db59a6551327e050e30983
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-030_run_4.json,3a68357b84d8564d0dca2b2438f5b74f75273d1fa9338c2b07e7c8501c554737
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-030_run_5.json,e5399bdcfaf6305c12d3e50455f0fa7e1575c469e3762e215d2a483e9f1080af
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-030_run_6.json,d7946a64a741c51ccefe8c768700e51239a737dd7ba4a14fa01e9e83320bd485
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-030_run_7.json,995c30c21b6ecb10fbd0a105538849c281af906707e2375871608e16e8c5af72
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-031_run_0.json,d3665f2c6cd84ccfaa018e97db85972bd8939234d1956e85f17989c23c733c25
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-031_run_1.json,d22b19528bbde527d1c5bfbcec237c96e184c4c264b8c506d6281640b3c61116
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-031_run_2.json,745020e9b7a036f38cf1f74cb7a3ba582fe57e1df9b5252382bd251f55d183a3
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-031_run_3.json,bd669b659ac9a43745cfcadf57424e0da9cb3bfe80b0d65c105448a2bf1515e8
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-031_run_4.json,5a52daff8573229f69205d0714d9401bde11030bee3b4556abd1bb689d658c06
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-031_run_5.json,86be9f6cd5ffdae40b760ea7ae3c6ed7eaa15a70354d5852a0227758a3c751f0
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-031_run_6.json,dd2ff13f5775040dd54116729dbc5d5d7e1db7e24dc3102bbfa8f71346a94e12
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-031_run_7.json,074dc14187f6fa68da134eb94917812d137ec47c2846b959d5a89e59518d4358
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-032_run_0.json,8c8dca0a50ef639517ddc174f090abcf0d409fc27c8ffdd2f8659d005fe45a66
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-032_run_1.json,9ec2a539500dbb85f8e3ea7fbfdd49644d6362b553441f68e127d1b5b863bc2f
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-032_run_2.json,372627e4f2f4bc02baaf22f1925dee0b81b0c7ab5ea62a21d054412caa8ac5c1
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-032_run_3.json,6d0ef7fd16930808f2e814cab10a66ccd96bf2e19139d73a825133931b00f9cb
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-032_run_4.json,f64a5125bed4cc8f34e2f905f0a8cbaab11edb5c961e36b4bf1b54e2c7151d34
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-032_run_5.json,23b184a244863376c21459e16855c4db15a3c63e3a2791ef52b7b1e7c2088211
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-032_run_6.json,8b9a5dce4907827dcbf17efd967c9fed0de781a18eb1b78a2bc54a60de1ebb0b
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-032_run_7.json,5dcf454c88f5aa4eb46d0cba4f2866ebaa15a7d780c7b1673845010197d84012
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-033_run_0.json,fe7aee8fc3aba43fd6c5db6ba7a942ddb85c3001f9e1a5e044c127736277384d
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-033_run_1.json,bd5d4588e0ec067606441f747e42212ed1f21be8efdd59a3d177a1a8d9fc617d
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-033_run_2.json,70eb840151c4bf773c6057fda065ec35b1ea80c35c69eac97eadd3997f4b8ffb
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-033_run_3.json,2c3e9c708b0848dbb6e1586d5874386282d644766a641962618f677464e4fa80
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-033_run_4.json,41771c33b69f8f59b8553b443448702f696c3e138c458d8aacd9191913773eac
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-033_run_5.json,15aa48da085cf5ee7c5dfccfbd548e1abcfce47e3d0ba114da2130cfc53a0298
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-033_run_6.json,363d20b7f4e877f23d56fe82e7081cfa24e2ca7603c45db84fee392b54606776
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-033_run_7.json,34feb38a75339de4a5a825e1c1b9a7349f1546e174698dc7e9f4e83db38d5b0e
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-034_run_0.json,80e597300e8d39424ecf54b21d3b864fc7db4bcef615fcd4c2afc3aed0171907
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-034_run_1.json,07084ef1f9380d983212923317bec2f95a15a818250edc64252402193f54f1bd
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-034_run_2.json,c2f543dadee6c4219f8b4b13ff752bd54fba2ee2a51330f2d839117b363377a6
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-034_run_3.json,d12fe2e170b77f9bd64fd5085e78e203ba072da1a39e994f0eb8d668438b654a
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-034_run_4.json,72671d07ec0cb5c24b6d973bd6ce3f81d070a287c25a802b64743f21668e46e6
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-034_run_5.json,39bd239b8e1623318942f4c8c1a8d735e3b74dfcc5fad27e2ff7a67a0388d567
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-034_run_6.json,20e94647dc5183c635704cc4d7e527368d1a8390ced60a200b51a6fa9b6370ab
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-034_run_7.json,50f705afaf3db36e587976d0c76ba3d51d4f6e32949e6b4e561675f0735ae89a
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-035_run_0.json,d161559aae16a2c64597d79ac1d445bde64cf355e7f7fb55d6f736ffb0a62e2d
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-035_run_1.json,06b28d6e43d2667a1d4beb1c6cb68894cba0a71b8501104ae1b40bd1a95a2aac
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-035_run_2.json,9a70639d7c55ac2a1570e6a0a96956fb8b2629333a4f812b31a1cc1729fee628
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-035_run_3.json,3db20d8111372112e3d2e92a01822c90024cf0bf0f86347212320c5833e85055
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-035_run_4.json,6093d98eaf7815ee4f3e7d229594255872d5309d962e2fe72b83fe52281b24d5
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-035_run_5.json,12dd8b73d10d42b400c93b2568bdc457e4cb914f21e79480d97bb1c810bcc551
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-035_run_6.json,72ff21812d338dd1372af67b67748743a210919dc5380fb1721788776986b17b
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-035_run_7.json,03a69092ccd9809d93bafbfd8916a0485e59fc3530ba5d5c0de71d013518b691
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-036_run_0.json,41ff5e0ddf043fadd88d26959bb08022f23067170f567fcf493739a291cb2571
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-036_run_1.json,762d462b93e069fe93770295dd29b4df4510b728db70e6202ba12b57771d1e5d
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-036_run_2.json,b4de358f97e3be01bba7004f0d44faed3a426a5ce48ec94e76b121d4b9cee923
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-036_run_3.json,dfe19c0ac5e5048a57816aa094cbc31212acb19fc9efdb18fa0b78a4717be91f
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-036_run_4.json,9cf89c16b0368a608059b6e2b562b0cc1de62a2c8419f1a984c07604d05a4044
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-036_run_5.json,562ff706072ff1826c1a839471d2623397c173be6dd8f3b09390f308a4c3cdc4
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-036_run_6.json,543bac8c430db1fd11d98fbd1fc524420498af6d545aad945a43f280f01c7cd1
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-036_run_7.json,65b100885d1e6f33f2ff8aa4c6ca0c18b61f84b6136cbc9405fb9d2d0ad152c2
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-037_run_0.json,6521a8c22f256685b08ebad0237ec79a3356f7f839f4eb246699957c7eaa49e5
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-037_run_1.json,0b479a0e762fae0bf98fab96c61de0706cf28c1dae4dd8719623f0b4dc0be7fd
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-037_run_2.json,ab0b4928a65f9d92f4ca9bd8bfbb94b05c26d7551e08216b27e3c1812a7731ec
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-037_run_3.json,acb478186911429e32f5bc563da255930c0f71f248d5846b528424e25a517997
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-037_run_4.json,de1321d1ae29f749c5024d0fee9fc09d6f9f5c76b8163eac769eacd4a66109c2
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-037_run_5.json,73c754ccfa20543a47edb7ad07902475a7a89b4a078f7cbdf1974af6725fe186
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-037_run_6.json,06c6f974d4e4202d0d26c35acebbe7a6755a96638a732e024b46c484f73547d7
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-037_run_7.json,57b78b2a2bf93c933d51a50ed838c6b8e0dd0424057b7f7cc9a23a38aabec0eb
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-038_run_0.json,76e10f906e3411c85739aa21c49727533903f66674bd676b63b8a2a27f997c24
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-038_run_1.json,d8f6b05ccdc651acead574051e629a6d6c72947d3ee7d5bc99c98c62e61224b0
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-038_run_2.json,52307f2c54442e4392ef6f78c37d456d92940bd53eb7aa8e8ce2f8dc75005c78
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-038_run_3.json,94572b048d777fe08a6da5816674420706bb97933a7bbeb59878165e3bd37a29
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-038_run_4.json,f74ed3c27d5df5f7ef60d9548ac0b7e96b4f609b30843374f11e9cfaa688d514
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-038_run_5.json,f94664793c744faa863f22df810ae87f057fb9c3af8300ed9429d729981eca3b
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-038_run_6.json,b6c0a8d499fbe3bdd541bbf8d75780306209777ac45dccaa5dc47b172dae9c2d
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-038_run_7.json,1b6475c74508c065b42b01a4c16b9ee9237992577755ba30c8a927edbbd5df27
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-039_run_0.json,8654710cae899fde2d47d110bacc1a26066307f7e731fc106d432e90d26c2952
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-039_run_1.json,2f3b5883c5d6fb5e602d29221d3f8750e229839d1d95b9c457580442f6e7c5de
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-039_run_2.json,36e997e100513b408885318a4a8e3adaef25fb18a4ff117eb8b9b5f2b0a6283f
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-039_run_3.json,0d9735bc998b64fbe7752736e6c37f899005b47764500f43c09a2d5ea35c0fc2
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-039_run_4.json,1bfeb3884dec876c3f7e27e54a5365e139e209135f610d2487ab7fb52a6f464b
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-039_run_5.json,106347982aeba1701c957aa985c5dc0a5e5d9e47002a19076918f28851cfc667
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-039_run_6.json,18d600ebbd1a4e95ba6db8743e45b9a22ca28fdbe6cf789ce4e470c324dc61c3
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-039_run_7.json,7650e52b9ab5be8b0c4bfed49fba9bac201f82354ec038614e7b67fc2d18ff9f
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-040_run_0.json,03e58f4a787144dcd2ec0da0f17e0639602bbfdb4c47505ea9f85ab0ae73ab0c
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-040_run_1.json,24dd9c124730fd23a460bbaea0d451157f0f4bddad80f1a268554a5665f7cfe2
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-040_run_2.json,9c6bacb99e8618dbf4abcafb1c53a8fd104e5d946367c83e715475f7b059230d
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-040_run_3.json,ad79ad9f255156c4d379fdc7d6c16557cb65d9fce8ccb0f8ee26f0a06e33ebf5
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-040_run_4.json,31d3b63d1aaa1d053cc1c20b913e55dc66b93e44c59bcdf9364bb180d4157212
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-040_run_5.json,7199c6570dc4493a416556d36ecc12b322b4c1ea848dbb4c7065eae425b2dec5
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-040_run_6.json,6710381dae7e2f24be76b3fe79adf8ec4030b11315901f1ddfce9979c9309c95
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-040_run_7.json,9f192421b1048b7022887c2cb84c63e9368ab6c1f2c928f9f5d1efba08f24916
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-041_run_0.json,18594cf733eb13070d3bda93ba6a2478be45b8a7c293799ffc5c845c284ffe40
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-041_run_1.json,88132797628827fbc476cab98f2a0074afdd3b0d2ab08776d8b3b525dce1710b
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-041_run_2.json,a03b1cd32861201068aea3f3af7996f51b91d936e96165d4e3e89cd49e60a06f
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-041_run_3.json,c9ef640e1286bccaedf6d2d767d1595aab308487fef5e793cf4bbed57a8b3dce
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-041_run_4.json,0c330e693b273bd8b6b398f6dca8f341bfd84f3fe3ab3b503d6baa0eb1a26936
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-041_run_5.json,17141e8b92f57ac4861ae43621d8ab8f97856c4f655b0ac90ab7b9581d9c1a59
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-041_run_6.json,76d1cc8773920b72d90e39b3d060a5e58af17ac5018895eb3ffeee75d8bd82a0
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-041_run_7.json,b4e600950a5bec541ca9d17291d6bca4f388ecd7b320d277b39792c34039dcbc
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-042_run_0.json,8bca33a3740d70badb60c940a99b9a40fe35d98bbb3af9d987d0e58aed4c9ff8
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-042_run_1.json,b491cee2b9016a6de169f8b02dca5e892d827f7f53ef7b8815e30bb35adec049
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-042_run_2.json,0aa6e61f25107e4709ae81741d14e26fc665cce9c6d9e7945e81b915f26ba90f
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-042_run_3.json,5e900e82cc0c75f73fea996e712393de88707797e857563db7f07b25d8a8c96a
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-042_run_4.json,b2e48d452dfc7678c4bd175f755eaa3f5d97bf45cdf98c2da1a26493d52a1f11
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-042_run_5.json,bb8fd9240baac15d700c81856c87192152d372685e3764f502f4a96b91850654
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-042_run_6.json,623437a539d56647c7d47b4daa4901888b65989167ac6cdbe9f6f6a98ca74cfd
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-042_run_7.json,f09231e2168db0392c716f97c629d834fc6ad28d0c34b4915569ed1d78d91ccc
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-043_run_0.json,48aa97dcd6b69ba888b05764d2c6077d81f7b040c7bd089af9a816e8f7c3da83
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-043_run_1.json,aba8c08bb6791d16176427dd548343ea7477170ecee543d52af7502754f5daa3
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-043_run_2.json,10c5928c77221db5fb46c68bce57fa65acb543509b132bd6e5ae99a726fc7f0c
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-043_run_3.json,7e2c39cdc74eeb43b2aef28d159524c3225be886131ab8b591dd58314fecefe1
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-043_run_4.json,3744fdafce333068e85b384d4b938017fe1483072e4b27f9a98287ac842d98c4
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-043_run_5.json,ae4b28b5f6f9bcd7710af69ca6f3059b923b1de9efed692d60bd6f769f679678
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-043_run_6.json,bb8f10bd83f4e555d7ab7d5d8a5611a4e43fb1370b39565f75d60c8e115e5e5f
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-043_run_7.json,df47dc1ace2b8ef1d24ca6ae713e22b6c870331f39bdbfab933199d838deec39
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-044_run_0.json,7607954f5232c053fa69736d44e970050626c2381d83fa2ee7ef3ff8f8428948
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-044_run_1.json,897d181c20bb71f64022f27c133aeca13712916bb9e61a19a95a3b472a14e95a
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-044_run_2.json,03295d49a13e3ef19b6402144eea1b8e7211a1bdd18b783c8c9caf9e6b7296b0
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-044_run_3.json,a55d1c8e28f7f42b80204cbd8b90ce4adf3267c761dcbec226baa114db1b97b9
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-044_run_4.json,37a47750bbac93e11eac51eb871d9eba5312f6221afe77b530f12c7e3099802b
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-044_run_5.json,fba403a7bbc9bbdd2aced38c1f7751421418dfa80b5c0d7e034ad45e289d4227
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-044_run_6.json,0059328ebabe592f680ea1cbb9b30452c60842d90346f1340fc037f6a24a3f3b
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-044_run_7.json,74192715cca593859107accb624b099bc09e1ed50dd42dc4207354bdcd67136e
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-045_run_0.json,1834f87bdc3eaccbaae8f6299282510e24565a9e5a21194da643b1d0f1fa2008
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-045_run_1.json,f2ed81d67aad7dbf17a8c044d10a0256169acfc14a2c606f7663f23669a2d7b0
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-045_run_2.json,e54fbf605371da496408892913126ea06377720735a9a8742739f5ee20eca7a8
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-045_run_3.json,a3fdd8e4bcf2d38b0c00beaabccccc5b2532c1dda9a2104c3abeda783298eb82
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-045_run_4.json,a2cbd38cf24702ae8195f88db0b8170124cff8982240f8c7609c6827e4e4428b
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-045_run_5.json,31fcf8c84f1e72248bcbd099263dea2dcfb152c774881226307f0d9959a953c6
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-045_run_6.json,4fbf76bfa46f7acb181eb27fe0a60b66ffdd845b363668cceb90131145363325
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-045_run_7.json,73114e7f4f375a0a55b93442e7e4fe6eb17b1fae078a058964b63c50aad35c7c
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-046_run_0.json,e0efbead0f6fdb07e377a5cd56a35a88da2c6097154dfdfdfb01bb1fa248a22d
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-046_run_1.json,4c9d7b4cf47cc0a7eb1ce053f22dc66b50ff1570ca362262a8c256c25c779ed2
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-046_run_2.json,47757f16d3a9efe3f4db29bcb31116a1362278fca79bd55f15511594ae2e1920
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-046_run_3.json,2d2086569e8e42754c7497d53c546c95eeb8ba0e1a32c83b7416b74fc54e5f59
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-046_run_4.json,160f0992d32acf97974b7c0e3709a6238b860b690f4204f79a537fbced4da4f7
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-046_run_5.json,119bf43f03bada05b07d0031588774a8ed6ce9401eb40184e0e269bcf1273307
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-046_run_6.json,514e5a5db354e69834884bab0aa0c8680eb9c08893e84964f11965d5ddb2851d
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-046_run_7.json,4bde116e552aecfd28ec61ad1257bc5baf352d39bb0407a6ef023fba0d69a1f9
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-047_run_0.json,6a3790a7d3ed07f1b0c828f0a41fed5dd666492840fb3c9300bdd71acd7680fc
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-047_run_1.json,c9bf6ba458df578702931b18ff952a005125efbba41c723b78d00682f7b130a5
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-047_run_2.json,1f8378ff83c260a0011efd53d0b1b4d54d13060b16f22d57b084134a1090c8b6
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-047_run_3.json,c1b29db670f47b85c2dfe98a70ce93b3f5fb09284e72f92d3340199bb3dd53f5
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-047_run_4.json,7e12092f01ba301b480c39d90ddd69d7874dda685badb510ec4aba2bad283979
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-047_run_5.json,b4b2170a691fdc51a176903f0577c834b43fce3bc14e1f00846a254c76496c9c
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-047_run_6.json,b952917712cddf518cb71af4e1e46e3528a380411f0d0bc146b5d3b74a874e94
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-047_run_7.json,e5218beb2df5cd85a9b44b3c8da318585323dd042d789e1c5439a65174dc79db
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-048_run_0.json,196a3b403752c993a0b526b38e48c24470aa9dffd1faf788392aa997319a312f
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-048_run_1.json,2f6571f3bd183e2f02f4c55e78a0cf329257461fbfc9297c78f490542b2a8296
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-048_run_2.json,fa91a1732fddde538ae249a7d512d52e66c76f1cd7d2485fe1a1500f7f37d97a
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-048_run_3.json,07d1a380daf3c831b32d906cdb1420c181194fa4b7716391ae3424d3b3a02c35
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-048_run_4.json,b3996af8a9edfed8816a70931ca27d88733a47c9834423579e9da80de3926e1f
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-048_run_5.json,404dd9f6fafcb02a149d23fea2b0f117b570c652023c6fe5834c95ce32d4d447
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-048_run_6.json,9a44161be6b57d2b397c0a621a4ce29dfcc47466dd2c3db283337150a7a4e62b
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-048_run_7.json,8fd9b597f74429f1b1d6571a51d379f91c1ac2f68a5d693d0e56a85e7aa1cee3
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-049_run_0.json,bd6b6086cd73ad4b3e21bae171acb66f8334667130344cd968e9838d48f309d8
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-049_run_1.json,99f2ba9eb9a99ed8d58f9c9756c3f820513be70373c6b5f90a11696c26dbeb6f
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-049_run_2.json,206333bd1787a28216b69436d102b8892416b64e70320c45d88e82bc47f06006
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-049_run_3.json,ef2beb6e731022916b1950a5b629fd00d01577d97e3a6ff24a1899bb1a171969
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-049_run_4.json,077ae1bbf39edb1fd157d4194564319d8f51eaf2bbf60369b1354c649db2f97a
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-049_run_5.json,9964fa5432903dcb5986935f83f40e6b96b61cb0a59faeafddb6183564f50308
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-049_run_6.json,5956e0649f4430c2d87f10713c270b56ed85e522fbbf067c42dd99331dec93df
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-049_run_7.json,2555c4efe034fec2a3d9c1f36026bb6f1dceb4ad9b34e45134a3bf2844fd4ba6
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-050_run_0.json,25e369ef6b50016bde2420a3fc187c8ad5d59a7eabdb9015e7c13851f970d36b
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-050_run_1.json,1dc4cde8a6b23761cf206ecd65a12e7f09bce6a69804f094e36c38851ad7c81b
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-050_run_2.json,047b7ea94f94bc99ded40902edaf4a68b50cb74db8a71acd4fae87542482231b
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-050_run_3.json,1951ed4120208541e71397b69a4ec3ac33a0b28e40f17797763ad8fc6c88103c
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-050_run_4.json,ee402f0ab932bd66d71f7a7966dab33b76d317dbcd6717fc58fe56203507eeaf
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-050_run_5.json,655af2b1cd252518fc7d16f4869e84f8f9737af90ca9c952301d19cadc5074fb
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-050_run_6.json,81878272dbe4dae42e53f7d02af5829be8ca71c2c4a53cbf63385f1729453843
econometrics/benchmarks/results/run_logs/compliance/qwen2.5_7b-instruct/case_TXN-2025-050_run_7.json,4e82af6c0f9830581504d5f040bbd4c1c5d7f3e35b13daf93a125310b6a66b9a
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-001_run_0.json,643372da4031e711bb20eaba0d8eb373aac90b19694f5a85949ed2f30bcecaf0
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-001_run_1.json,76660643713b3d1ba715f8aa0ed360d4535003d5707585194e76f5ed5bc69920
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-001_run_2.json,0bbf3813412723474e8a3c016d36a8c1a35d1f85467c98bd8f43ade74ae92d27
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-002_run_0.json,a959cf12bba67d015a78161db4a4777a9ec498acde2e58306d702022c8b50c6d
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-002_run_1.json,7717711deb17f2d4a6c86e03235431f4538ee3884f54cb20b5dec3bad87bf5f6
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-002_run_2.json,b62002d2a8050c1a4536ab84ff26ef9ee485ed2e13c2fc9779d7ca382292a7cc
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-003_run_0.json,e86924332e79f4b5c41fe2fba2883a774ef8b71118a10c3235ac74a0c8a20f12
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-003_run_1.json,bdd5a8a0100305f43ff22adcd520f415a7b87da5382718c8be4f115721ef286d
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-003_run_2.json,17105d6283f845a2b53011cf8a8ca89dac0bcc8af01d4affbfa1cae5e1bff6c2
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-004_run_0.json,1dcb1efc2373bfbfd3a9af8019b335128995bf3bc017380f1536d98d3e2e25c1
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-004_run_1.json,6de80ea92bb45438cb8bf94e384d750b96c6552c24ab5f06bd2d74e20ad868b2
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-004_run_2.json,21f2bcf3864c74a5cdcc5b2282fd275c14422c713355de3cee1c269019e18279
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-005_run_0.json,d47254a7536bd0d808a854353e547235e4fee8654b131565fccc945d3733b76d
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-005_run_1.json,5e7e35732112cc61692b2cebf26ddaefb4e9701556ffe384afe6c871255e1975
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-005_run_2.json,439b11f4e492abbb5fefce8be584f19b8b6fd4e9b445575d41a5f6e01d0d9320
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-006_run_0.json,055209102833d3a5a9980bb7ea13b8db500ff4f304fa73a25422cd7f1a76ab9e
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-006_run_1.json,aa1804b6a81e84085c3f5bc0ea4a85a2910f818e849ee15499ef09cfd02df894
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-006_run_2.json,dc1bb6cc1193d656e2ce754f0296d1d4a6949d1b92c3bcde7fc4c6743ef78629
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-007_run_0.json,fa0622a4abca815ad169e75bbd81dd770b0a3a1d0f43835ede46e38c99d60eec
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-007_run_1.json,f80556833d98d12a61c644bfa1f27c8c5b4171769a28ad8791bb590d27564ec9
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-007_run_2.json,3ac37264d0227c0aa51692f804f46d1abd51a0d563959ce37c612751ee2b74f5
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-008_run_0.json,13149c98fa1d19eac59aa8fc55936a03b5d788b157073d019913d9cdce6146c6
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-008_run_1.json,1bc3cd1658eefd9c1d8d035a81d705866592d76d2108143d621ca34d84769e6e
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-008_run_2.json,082cd33ad95d484ae933378523121880fd67e69e74eef0771737cf373bef682f
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-009_run_0.json,6de2a7c31b426652b7d016eb2bfe2660f4744aa4ca97af8b290f2acf781bab65
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-009_run_1.json,8994c95097d91c5c6b62626d208b61223328c742d1e8a5a2772f837ccf0fc393
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-009_run_2.json,1353a639df25e644aae6272702dfd4ac643628887f85bed5bcebc07e9e160c98
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-010_run_0.json,6475fb818b39d3ce46de735215bbc4cdde7108a58fb593ced320677cc946627c
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-010_run_1.json,81255269e7f19689123c817ffc501bae7092f692fca5ddf7e1fc4c3f3d18e4f3
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-010_run_2.json,ff7cb05dc0485725bb76eeff9a08a9bcb2b0d94ce6cae3247781b2ea34e3209e
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-011_run_0.json,573d2ceeef911ed997a296e8069c87ac37c2214e04f812e0c354c61229400523
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-011_run_1.json,8cc6a6758df4cc3a6c11c73e295b8dc924751db5ea48ff77ef31c92f87c59b32
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-011_run_2.json,aa9fde6a65ce57bc073a8a1e87f320a19bd4baf917cc057acfe0f9e18fe3a9f7
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-012_run_0.json,12fc35b7b738559e6d8b109064cf00aaf9a22aa9022e206f66fc40cca4c5520d
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-012_run_1.json,78404a26b369f0f2216bf61a063b9591b5cb80baf7da4d079eb037236350f1c4
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-012_run_2.json,889dc4acde0ba3452d9654392201003808bcde2bf39e51e81f6c3ac0120be759
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-013_run_0.json,bd8b3995a8140764c199ed2d9dc7fcf6768dfd6801a277603fa2da0aca829c41
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-013_run_1.json,80bf7ec586bccc8c8d64a87fd5d13c361070c96cf3e1001b926f6ba7c1772f73
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-013_run_2.json,400d46505eb5a22f970ecb4a9d4c20f044fb83bdcb462e3fc636b6734c0e3c85
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-014_run_0.json,5548b3f364d511795722f71224d1f9513b9ac9a6bfb5e17f4dd93d334ef92d31
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-014_run_1.json,e6b8ccc7905b13afac1efdc7ac08318abadbfc26822ebfd609ce75026c049013
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-014_run_2.json,dbd25fc96f5705436658bd1a01b9e9953607b0733f19693207d4e4969ad5e28b
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-015_run_0.json,e4f101cc26ac2c6334c057f724a3f8661450541de13b9a92ba30f54ee58dac15
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-015_run_1.json,fd568b3f7313868bc44a8eb7539f1fa56201c980accbb9aac7df72faa2bfd508
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-015_run_2.json,02cd1cd69b571e9a9a69710eeb2485fa8532b86d6b1ad7f18643be9bf9017000
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-016_run_0.json,4ec5e7fe5d3b51616ec11fcb65512cf0b5cce2a1114917820ae86029446eee03
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-016_run_1.json,f83c754ebc0ab749bdaa8309f03bd104d84b0ff346b0ff1b1191d01348ddbf61
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-016_run_2.json,fd6573d32ad12a82d3cf2a196f255ac90eb2e292014929620dd67acf4e76e536
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-017_run_0.json,d071f16bf19f95544280630df496772026ffab2626c0e61a1af107c8644671d1
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-017_run_1.json,d794764f4b1a724130409fb082ac9ab330e5faf75663a514bdae776134f66e58
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-017_run_2.json,78ba3b539b4e0368127d9c5883b1b6065e19c9bcfa0d5c4afb5b881a06706cb5
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-018_run_0.json,734e0480191e571e174471a2dc7d1c13c2f92f3eedb324bee4aafa2bbf5380c9
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-018_run_1.json,d1b5a79ac05edf0755e786b40a820f1942e261dac35f099861c3ef8141f7ae22
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-018_run_2.json,6316433ec04c0ef0365350f85fb7f737c2d2bb50c0f286d906645d31c7171721
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-019_run_0.json,33581d9fb55ab3e079d69b3bb7b7775d0f787c00fc257742ecbf7cd7fa10308c
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-019_run_1.json,4611efb98945512c0c51c8407cdcae8c246c6d4514c11e106027278a4e15b887
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-019_run_2.json,f2f2d121ce85a653a0c7292a8b328a79ea21d310882b48b4f34c0c9bc19abbbc
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-020_run_0.json,ce7f2b2cdaa55d082cd12b5eafb6a4a2549a3c6f8873cf4088ba3a4b7552afe6
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-020_run_1.json,44f22a2950691787ed788c9bfcbc67d8f7c4fc7c4b3cbed3c3cf9fa5b003fe8f
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-020_run_2.json,1ad45ff21e19b99021623b6e76a49e966ab5fbc4251fcf92022ee7284bde4ed8
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-021_run_0.json,01cde492ef19581fa4fcaf4a56dd53f825096a3cfee40f969357654b666085b1
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-021_run_1.json,a240762bd68748abf528a974fa401c5c54bbb3358e1f60bfeed5e73873066793
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-021_run_2.json,5d7e28d4ae3c7de7b41a3b9ae3f1723e46727b72c9cb5fec73984bd835dee765
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-022_run_0.json,fe7a72e46761edadaade6acd108a6dbdfa8f65179712eb29e89e8b0ac5e20814
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-022_run_1.json,dfc134c14a2d99421a9cc4fb5cbebfeffba815d153ac71cf426238da8108a703
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-022_run_2.json,85feeb4a61268885424aedcedd1b0c6355711fdfb96124caefdfd5ff51ac272a
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-023_run_0.json,4467c4874d8e9f8ea506dce9e335ab303943c90815a431e8a1304683428972c8
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-023_run_1.json,7feda90ce7fea30c902eb239acee91ad3c20ddb8932ae64d8081cad1f7e27305
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-023_run_2.json,2a23e0412687a828ee9fb7b62b6bb6080be23c3223806b2c312abcbe76ec7e9c
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-024_run_0.json,730c066210b1cb4157ee1882c87143147551fccd909b8d955fbb9fc24a382a89
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-024_run_1.json,5ed8d30f768217c43d4a044b30fdb445435dee8b37e43282d5e3bb21410c6e36
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-024_run_2.json,38f543c5b79d5a061c2fb44c7d3266ad77348e17af843dd09e84f079065ff7cc
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-025_run_0.json,b7a3d37cd00cf22932363b55725d62327f933483e646417c007cc7c5ef65c49c
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-025_run_1.json,72cff5df266faec893c05de4d59be5fa3c137edb5659fbc765f60743bd8fce66
econometrics/benchmarks/results/run_logs/dataops/claude-opus-4-20250514/case_DQ-025_run_2.json,96dfb7c2eac86eabf064b525163eff3aed21d838bc4b08596f598d8900ab808d
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-001_run_0.json,97db594e803a0e1ae30e0a76c287a80e5103735fa1d0908c0d52f76bdd9b620f
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-001_run_1.json,f94230d3453a796e097f29b3e4e3bcaae3311b5e79ec30221f320d3c9306bf46
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-001_run_2.json,eb886bcb3f6ae26d502f1b80f1e489702b6d5ba623d9777d25f45cf68dc6a215
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-002_run_0.json,76e8d5178463b85e26c8912448cebad00975c824a9985d1e7e6207019cc91200
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-002_run_1.json,8f339aff2ad1a799492d041587998dd3da302b268b39c73e0cb6c5ca6efcbe41
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-002_run_2.json,24d9c85f2f55742aeae8855c09c270777dfc4820db12ff78f2ce5bb4ddd2763a
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-003_run_0.json,479809a6ea200cc08ae1f5f07df2c739e4e83f99629c823513e5f75147e9e134
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-003_run_1.json,43d3364f2fe6d82b1857c878e1ca9140a7174ddfbea33c292d5e4554cc9edac4
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-003_run_2.json,ecc26617d5d4d579bec9c257ffd1f60695ca675ccada3008ee6c6d599cfce37f
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-004_run_0.json,888a30195a78e862f6455ce3509d0669b3ed8b61eeb95b128d6aadc870484c8b
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-004_run_1.json,685a6fb39b5709b60e314fc1473e33404c209ccf4e1d3754e6a3f56337fd2ef8
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-004_run_2.json,afd77fb63777430c93c05b89708e0d3f2b817557c987afee2a9d3d408409bd65
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-005_run_0.json,8ab544baf7290378e7804e9e339fbc957ef01724e9bc73149515fb19247b8e2d
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-005_run_1.json,0b416cdac7e3d352086f19f6663e7d321ae2b6f38d1dcfd1055055e4563d7a3b
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-005_run_2.json,817e6ecd365ff407512aae420d0889fb0692a3e0019e14dc240bf3d85f3728d0
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-006_run_0.json,e18f34a059271d78815210441d26a3f7181418acbbe4f55f1f2b3706309a6ebf
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-006_run_1.json,dbfe90e3294d414908a33f0e637fb15459a763f80c85e10ebe21a33b79594f21
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-006_run_2.json,e6f1c8ab8310ce9f3717b7fbb534e7f66f6e78ef2f357fb5f1684515fe122608
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-007_run_0.json,1ec7c929540db7134062da6ce7e6beb395fb1c5b4d72ca7bf9c46d40d7e596e6
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-007_run_1.json,2731040cb0817574249559c99bbb174fd8e24daa2bd096aea615ac9cc0d9277d
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-007_run_2.json,061d1cb8dc098ba4c159a12965593710a75c2a0b28237c89df1b398c07ceba24
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-008_run_0.json,0833323b669f3357614d7baf2a74cd105375233b2aff5622000174097403aa39
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-008_run_1.json,002a4c48005d632f166f32cc2e290c8dad69c89442a1d4c5413bb0163a660374
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-008_run_2.json,45711b7d0cf6e255098f366d614afadd2ece93b1131bc8737a2a0d111834b471
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-009_run_0.json,bb6f6fa980bde8424f3b91599f5e21efb2a1d64942ffc6ed78dd489e0bbae592
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-009_run_1.json,86079568c0d21de98967ac3939ba3c0cf12628bb8157175a5d0c963101b5c401
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-009_run_2.json,5fcbcb4e51d7c4ebb13129c256fb7480afc7a1598e622f33c3e5ad1404eea7de
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-010_run_0.json,691676e3f94d8d218d96fc21f3300fbc1c977d4d71d2f35382de66f57ed37470
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-010_run_1.json,d781339f3d8b5c08d1953ffdfcde90d1c57b7141a96f8a959d0fdcc8c8b787de
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-010_run_2.json,5e689f39e782e3496a7f7ba81fe3914e6f53ba2b5b46ddef6e16e16e1addb67c
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-011_run_0.json,12a05405a338d6b9894dd30e49184c85f1acf168f8075993b8709a56a9b710c0
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-011_run_1.json,4b878d3a1b184a2aacdf1fd274728f5ff04e03302909834f94f587d7adb9ccae
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-011_run_2.json,f28602d508f6a320c29dbacbf68bb63b04208c11d72129b1e57cf68b974b5fe9
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-012_run_0.json,ee51e2758e1f37c831ab9f35ffa153c941fdbdf706bd35637ba7b7b54adaa5b8
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-012_run_1.json,df7406e837b83e121f0bf684e68f9b2f25bfe74cc9c9046c152fd0684cd08f4b
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-012_run_2.json,568c9ee11dde5087aee80f798acb0c8a137172bc8d44d2eb06b193be30852798
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-013_run_0.json,ee45af180901ece6ffe3847fd7c7ddc6677dfd097e3d52813498226b7dd2ce95
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-013_run_1.json,82937f6f6d795b761d17cc4b5e9fd193e0eac9e9a186dd829f09913fbc4f6399
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-013_run_2.json,78c0d1f633dbe7dd4636a7906d63912b48b27d978ff37fe571b136622ff60c8e
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-014_run_0.json,339d28c7f8cf3ff4504ed399e810032ea961df740321e2d517249882efd187f6
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-014_run_1.json,9da11cdfb7092bf72836cfb4c72e0812a3e6fad04cbe7afd3cce9e433198b3cf
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-014_run_2.json,44d64cb63407df39bcbc4317eb25819eed0379775fea365b72bbf18803727bce
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-015_run_0.json,a178755c3effd2d7a3f2d075aabc0a9d6385fbeb55be278068d2f602349882f9
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-015_run_1.json,483493cd0f1c758d72ce92490ca1bced33090d2b288524d032a368bde1831047
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-015_run_2.json,47eff5921500a9d33345d9d8a4cfaa35971ca223bfc91e6ce5026039794ad21f
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-016_run_0.json,89ef18a5a918cc4d6421e3c85f57baacb758933ce0eeb7aa952b61af07325e25
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-016_run_1.json,873020c7723bafec268b250af5af467cf4f7cd16bb8a88b6bc4f5004dcf631b5
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-016_run_2.json,c51799cf4ba77f692196594f52c93abfa961317d9610910f17d03a5b8544b53b
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-017_run_0.json,f8f0d233e2d9ac05c9968f8b197c32dba0b13566f0ffcc802f4ad2f0bcc2f36d
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-017_run_1.json,7cafc89f607a83bf3ae0f72d8061623b82001a08d29f2c42abc91afa587558da
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-017_run_2.json,7aafd8053758de267f9a6b7837cb877e82dee5a372255a41dbadc4e633a0579b
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-018_run_0.json,2ebe1aeb065b36921d7e34ce87fb792e66201072d4487961e7491ba872f86808
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-018_run_1.json,49b5d1f5a39c501e28284f86285605e82bbba18248d10888d6fc96be97cd2f79
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-018_run_2.json,a06f2ef22acf530a9068930e8e77017b8e6da220726061141ca15e009b36ee55
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-019_run_0.json,fe1602d04d1e0a4181aed70dade26fe475da995389c811f7137eae2a076f3b5e
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-019_run_1.json,603143576406ab2646b9a033958729b582432f8ac563add77ebda73750e9ad8c
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-019_run_2.json,7a2d9fd5d429ec94354e2fe2246130f8cb565335fe5135bc2c830d57645c9db7
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-020_run_0.json,aaa40e96a05551aeaff60cc526415b2af573e3e27bfb729d3b382fc05bd31354
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-020_run_1.json,1000f62f358e5dfa6acd86fa9e9c465d0746e2001493709093f22dd3f6f18a0a
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-020_run_2.json,55ee4a0b3b869046c5b77e708c124acbc1156f49b23ec593dfde8f0933793d34
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-021_run_0.json,6131db37783abcc4dee0bf2007ed91d533d21139e5da168331c589b3eba9473b
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-021_run_1.json,5173e19f9b05961df52e611cc7494b2eeb62f6af95633f48556f942d479ce37c
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-021_run_2.json,7af6d79212561817251f44b9252af01700d9f9ee349433a9d281f4ba5606dd36
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-022_run_0.json,96f5e5a19fb539eaa8ac96627b524ae0f7e886218ff533cf444305c0f0e6efa8
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-022_run_1.json,5470ebe17650a7bdf36107cceb7302e0b7b50fb157a53ea8ae58244bbe0cee54
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-022_run_2.json,f3f8aefbf14a31de7a493d622414c7b07a56e49f17b0f6bf2d29736e90968e87
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-023_run_0.json,313d84e8c636baf7070197621b0367865255be8181827e00064f1417f360c53c
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-023_run_1.json,73876768edbb45d8641a218bbc55f4e3facf8c28cb70a90ab1aaf8879f87600f
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-023_run_2.json,39f1a194442488d524ae55582c7608183f0ba92fd633f15a95e21f04a6773c7a
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-024_run_0.json,ed940c63fb63384c4dc5cb658b7cbf80a2290d510a0a899dcdaffd64f8fd627a
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-024_run_1.json,3b25981afedf68dc2e69ded6efab7aaa7d7d45fbd5a1c3b2533330ec80fec999
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-024_run_2.json,579fca261f21ed4b12c641d6f34c5e79b7d7a167788b610768e2a6afe488c3b8
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-025_run_0.json,8705b2154a9b4d8932ec801c6552741325509ec86bf24d121f24a4180e035e93
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-025_run_1.json,e1a3b7cd570473b4e745869f358c620a0ba94b65382d6cfa5e7cf2590bae17c0
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-025_run_2.json,d9cdc596e13516dd770301adfcc339c251946e4b94e4ac4263e0744117323248
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-026_run_0.json,5b7c4140a93ccdcc72f7b1f77ea0eb621b54b5561a94015d110dcd8faec223bf
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-026_run_1.json,bf41174646824197e1bf3809060d1c254e990176fe64f4687cacee1d47f3ade8
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-026_run_2.json,aa63d91aa638986dd8172808be6756c68956c2310d8b8a0f7e7aa0095662e9db
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-027_run_0.json,aa489f95e8726a6cd2f4b588b721a6cc0e658181faf131a170dbf3eca8edf563
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-027_run_1.json,11db213d82a8267a707a2976fdc5881452a3d9c4f3c66fe0e421c2b9b04a164d
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-027_run_2.json,ed7f886694afb4ab70316af5b03d1ac424cfb285139636f05b23d8a26dc35c05
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-028_run_0.json,64f3c854c61302904a9b3209cf4b8ecdbd2b1cd5e0ad28f9806965e2e4d939cc
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-028_run_1.json,6885389bc067c7b53e6e7f16a3dcf7038146fb0be92358b3cd73317c86f74589
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-028_run_2.json,4526de9cdd4700d79ccec94772fba007c4a624a088ef8f91289e9f7597486fc2
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-029_run_0.json,86e67d77aa71300da5d78edb00db805cda5ed8b60d72d53c441d8319fa43d42d
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-029_run_1.json,a1e0abe5038fac690e0f7d417428abd803bd704bb53c35f1c014a44b0c0a737e
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-029_run_2.json,a58f01d60e7f805e84be624e57a6975e4310ef1a7884aa907311543a1131647d
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-030_run_0.json,171e3c2a0841c479d135d9a99aabd4e9a7c611032b3193138bf1af19f56c5157
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-030_run_1.json,928fceeec9575382df50473d6b232df4ef6d813b2440936f1ebaed51e52719ed
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-030_run_2.json,bfe67a9660937d0ed0ff54fcd69a2c55aeec444669d88cb914b4e4a2ad265660
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-031_run_0.json,47721c9129eaea9791e3e704920d9c2b3f438d849173fb20b64aba1d99a36601
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-031_run_1.json,5106306f40524925aea6a0299210d19675151eb06534127d85913e3473df064f
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-031_run_2.json,748ded305681c0571e86de9dade9319aaaef7498279e19b39237b969967d9fd2
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-032_run_0.json,049aecfc27ab01ae7e7d5929710d8769deacf65952e1860da4ab43cfa24f6ae1
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-032_run_1.json,44c1bc90d04d319a4b857377fe2713fad43d1a357e6cd5b46fd4c85ed65e6a3f
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-032_run_2.json,d23e87d489ab71ca0565856d9d5040dee2b3391640bb49aa69d21d4ea698ea6b
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-033_run_0.json,963bfbb4dde41435f2dfbfdaeb82adc93715f0a1641d137d617bf8817ea860d0
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-033_run_1.json,b96bc797cf3cb617fcb1fa4b3d78aa354c20c0551b772036895b4c12e3ee90f0
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-033_run_2.json,145e0737a159f0b8476f23338c131a2f112b9b9388a9691162429dea97e06f61
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-034_run_0.json,b67fa01094cf0e7c3a85b9ace9f3e8bf1396dfb64c530a5a2ebbd2b8fcf60b75
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-034_run_1.json,1b89033235a323565ae675f606e15afaf844c77ebcea9adeb586966590b4a376
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-034_run_2.json,51267f7428ee28216499c81b5720c878ad278ce48e3ed4347cc9efce33d7c4cd
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-035_run_0.json,a5a26e0c5a9743d2e159bf8ca5b1a9609b4c0de9c6632d35390d8b0d3a5693af
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-035_run_1.json,697edbbde6c956317d8f3f400205a3826d30be86860d2f629ddf223b6528dd91
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-035_run_2.json,55fcb1d83ca221ba241d7bb353434c012486385839eb0936bc9411b9392ab58b
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-036_run_0.json,e5762415fd16cbcaf0712012190da31e8486ee44b36abaf99dce9ee414ff96f7
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-036_run_1.json,0305b94caa68536583d1424386d7127436394a8c428d44ebcbf9567e94e3843c
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-036_run_2.json,6e9742409ff9ce20e309208824a9047a2a1d997c277e4f72a3c07ad7e072221d
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-037_run_0.json,844916910999ff26dc6b138f120128b15418ecfc87e86b6442330c98eb16bd49
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-037_run_1.json,a74d95372ea8573c25ed278cb26b8281f6e335f6cfd11f93c8cf8b590c399727
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-037_run_2.json,55a0fcf98d516a59f821fce0856484eac8e8f82e465ba6aca46c56a3012f3a9c
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-038_run_0.json,e3eb5676eb003be65477772bade5c844b44d0ec50a4510a4535502a3528ee5b6
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-038_run_1.json,e426a537bd39c260b0e50df2ca127642e1b784531557e898b58db0be231309a9
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-038_run_2.json,c200345b27293fa25dd1b41f8ec13f54dfc76c24c6b24a400c9d528da9b1aff3
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-039_run_0.json,8e2ed7d442b48a03616a12e1396add1fcbd8e44805f500ed6138d8ff45267eab
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-039_run_1.json,188f1776dfbf9ab7df28f717f7b1b1ed8a38e966433133e8d8632a41f706c00d
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-039_run_2.json,8833bcb1e5afebd79d3540a5c3a4f1344ee2e773bbae0e5908a60f44be959e25
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-040_run_0.json,3152f48d66cd8e94a326da21c5622a78a04cd27276a57006108e4b82cd4bd946
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-040_run_1.json,2c5410ac3c550f950c4d8dbe823b87229ca751bc0a1d7b7478ddc5dc9b9b615d
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-040_run_2.json,61b48a9e5cac50ad54a8597d5330f1725837f2e05991523c929cf8bfd05ceec1
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-041_run_0.json,f57a12843c0936d5612284c3e3ed94e9421a0097356fc803268c0bcadd5e8124
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-041_run_1.json,9898447a9ac60b5a75264a11201af481a4f31ef3f9ad51098952368a038edd1d
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-041_run_2.json,6c15a6528a471582da678f3cc6fc1fa5e851c80b6edbe8e9ed6b06a514d6c200
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-042_run_0.json,79d15abfea59d48815bb0b9026c825a735396506fa1e78b8ec1b521b3f066dda
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-042_run_1.json,436b00f52d5275e4ae06fbf03ab349dfec5a6d9a5c1fcb4ff32d7bdd88aea7dd
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-042_run_2.json,99efcbb740f9911e48f103076685568a2faa5d09ac3ae79721245e8a9701ad0e
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-043_run_0.json,232c57f4dd83667e5f0ed65316b71ddaea054b885cbec7076dcb23486e0f7c7b
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-043_run_1.json,d8bead9bb6b417a17c5ee68a90678888343e686ca6efbd56c28aabfd57b2968e
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-043_run_2.json,48ca68e3388991080974b5b12dc1ea5477b4271adc0593991bee51b0e2f90018
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-044_run_0.json,87d6342866cde639880d89a5c41e33ab838405ddac10027a64cde36ca5ed4561
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-044_run_1.json,10e257519ff1a7a4a2fec973c20087e9c6a76a0998ad9875ce8b67ae48761570
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-044_run_2.json,a55417680fa7f59c217b869b30b005c252007ff6b09cf78f65acbe9907be7a9c
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-045_run_0.json,c77fc35d04b55fba0ee57e20a4fdae807be756e5ecb573956694b7eb89ab087b
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-045_run_1.json,3fd9a795a42df2a34228b814d4bfacee95b4fe58ed906b879d290792b6039e0f
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-045_run_2.json,34d81e6af5f39a1ca9e3ad26c73c9920e886e3978e27a4876ef98d6d4445fb31
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-046_run_0.json,4be8fbc6b8640d1cf1e58ce8ff6e61a30be4ee5c3dc4b26d50d66d4b7cc0fde6
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-046_run_1.json,7e83eb7f795c7efac32e2dd368bba172e2c1994ba483e788a865316adf4e73fa
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-046_run_2.json,690150a22ec2856232a562856bc96f2a74479cfbe7102d8b10c2d8461b7104c3
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-047_run_0.json,b58b126098c0ef75a8fe590596c5e25171cb036e8fe83ae953a0778cd3e46d17
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-047_run_1.json,b9665efa9efa34f4d333f1f446bbff634d964b4af0a863bd54a9f12ba6d11402
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-047_run_2.json,bbe8b5bbe934f5b54b6e954bca2819e58c6f584d9372bffc1182aca778e9a932
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-048_run_0.json,2947d91dfc8cf5c04fe946e213a1b5203ea33b2ac9f045c165b66e3461558510
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-048_run_1.json,741bb92de32d6c4c7a0c381a7e60816aa62b1badad67e80837f8ce6f72f0c33b
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-048_run_2.json,2e606d3bb119c0ad3acbda10143578d9c515f58a79879d9cecead50d4789d758
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-049_run_0.json,b8c83aa5c31b65d4effaa23370cbf142dce40aee958ecb4406e2167b0598d40c
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-049_run_1.json,b32f270fdcfe385aba9e07ff4d2f77a4c08e247b0a1995dc53e52b3599786c14
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-049_run_2.json,62d0490d534fd7ac7a9ec27110c3e83ba1d4b3574af260c10bca9d6e2a0809d1
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-050_run_0.json,7a69ee087e7267b29533afde6967a1514cf9ead4afbf6ce0cbc2e71914f19ba6
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-050_run_1.json,efcee359005e62e5794fedeec7fe68b3a6fa73900fff40bd4020849f31beab86
econometrics/benchmarks/results/run_logs/dataops/claude-sonnet-4-20250514/case_DQ-050_run_2.json,378494929b45caaa6c864b9f51bcd831bcba976ac368b2c0e559d9fd94de4ec1
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-001_run_0.json,c4b2b27a0019c1c6f4528a7896dc883ae0b9c824eaf1b97a3b93f72dabaf3c52
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-001_run_1.json,49472864944f5109721efdc8438e56fe243d7d605aed62466bd3f9ac8aacf77a
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-001_run_2.json,68d971e0018a95fd08e3fab60d1eb3dc4c47cbae0da40b5397a5934b284179b5
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-002_run_0.json,7b8f8316a64c6bbded0a4e0bd797eec499dffdf35c6427be5b508b995eb481ac
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-002_run_1.json,b34455d19911b0199c4056b3d86004eb943c97b78322e1c794e4811904696634
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-002_run_2.json,178448b315833308e8ed7fd825e646b005e3b3c688d27c855556abdf2c50a064
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-003_run_0.json,ef243ea21d4bae11a4c8e5995f52670230e87a7e19e8440490411a93d846bfb9
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-003_run_1.json,2e18d6f8f04af4df1d4633ccdae869589f07b026f52371dcfd61d8eeb3f3c37d
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-003_run_2.json,bb6e3b9900f1aeeae1b495d46662276072a6388000e7c2595ed03f5afc24bbe5
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-004_run_0.json,2fe31e906f232cb0ccf01d9f5b0579e41d962dfe66a2685a5bd660faa526d42d
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-004_run_1.json,69ea7e40b96b4e24a53df426fcb728fae07237d2c0458bc8793b90c6bef4a05a
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-004_run_2.json,03410d93508af5e469f47cd19bccc63edb268ae962974e441eb856ab8f0c75b4
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-005_run_0.json,3b2b9780485c3341b8e40516933af3f3437343e1625f3d479fb51f3f0971bc05
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-005_run_1.json,d06ae16e041d43320033f7887731e06f80ff91d34c69897c37d845fcb59e470a
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-005_run_2.json,fc48b66c3a6b85ae59ffd08b217a82e44339ebf960727bec9452d9aad4f636bf
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-006_run_0.json,4a2d56ba46953ff17588132623de7d6522c1ca89f7cd14f78405a5a9b0c02143
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-006_run_1.json,134290487c3438cab48c4345251c9853573f5c0a84765bc195d5e8ec4b79478a
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-006_run_2.json,45705236ca34e7859db8e173065b9e2a4107350dd97a288181fbf5570a58647f
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-007_run_0.json,0273503a8c74cc234c4c7485ef3e0654212a7a750d130110a734405d698b054f
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-007_run_1.json,eb66ded40b45721d538b6918ac9d2ad8431510eaa1e01fe4366432086f43d50f
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-007_run_2.json,5316bd1785b646aedb4a6ec2ff07362c22985e9cb249e5e0e965ca75161bb7a6
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-008_run_0.json,291fa969f1d6cbcb33ee6eb22d5467c3cf823bee9695e1fcc2aec88afdd50037
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-008_run_1.json,f934489058f32f85c04bd5dd4c2b0638d9e476c31e4ce4427874f2ed99b81486
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-008_run_2.json,4411dfc56f97276260267eda6c318ce5ecee8012c4c6a8f1f6992cbe6617244c
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-009_run_0.json,a6467db66afbf3f61ab7dacfacd00590ec8b8a7a721710509f852b4bb341ed79
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-009_run_1.json,34f4c4c431760bbb21d1c13fef4d7c3ccbab3733e6e07cd77977a60d1446bddb
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-009_run_2.json,638c4e0154db8ba229f727b01d57bc202c70092724d660807cfb81345038c599
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-010_run_0.json,b01f0b3e54ff1799ba2146510d515476a8a0523eb82eb84126e3a2396509ee20
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-010_run_1.json,03c2147ffd0941c3b49e9d734e7eb9857346f5ffc2ef3e81a6ce23c8f67f56ca
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-010_run_2.json,f3444a87e2f64255111978c473fbc017ece3dc0bf6823595b959cc0582063f8a
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-011_run_0.json,910cbeeac5b49399cfacbc48397f8b5356ba9978d170fb128b5f4b030098ac91
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-011_run_1.json,65abf8544eed7471bdbbcd0b791d382cb8ab2083d5b851ec647ebd0a1080cf24
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-011_run_2.json,984a5d5b4e283afad87bff52c709a7afe6d5b6be39a620d9f5a6b4bd2fe4ea98
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-012_run_0.json,9cf62eb3a12bf703b5e5800ff0652b8cb6ec684622139a821fcf84dc207e863d
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-012_run_1.json,56826959d9acfb0593198c953ccd1d7a19e45400773496c2db59d876c79c48c5
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-012_run_2.json,a1907f7ed74c5a4519c453b0cce1753af0bd4f0163a500fd809221ed84d2dccd
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-013_run_0.json,8011f690cdce0051cfdcb323d009bd4db3eb7650bcd5a7473dd4f6f5ef3282ae
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-013_run_1.json,1d41f041ee6cedc0073853c900386825a58da984c609de060bdb2431f40ccb87
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-013_run_2.json,f952fcad87d55ffbd5d0d9501bc361916055ea96443c16ed0e659c5c19079f80
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-014_run_0.json,ee675544200ae701f4512fc45b636a729fdeb64874e7176574a5092cc2913e19
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-014_run_1.json,0c8fdcd858de970d13b43c517e365ec089c4ea58f4d687d01f9d338213587dc0
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-014_run_2.json,e1c6baa24d2515aab81881408db55ced52e0717f031908b18e2d5c10b56aa912
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-015_run_0.json,2d908b530da3c26d54e73b82ac07ca41a10dfd1a9ce5d1a854c91215d6593985
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-015_run_1.json,9809dfe650db4cdda91dfe112e8ebbf148c87403d033b8a229f40134fe18ba7a
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-015_run_2.json,94c9b73474314fba6ceb25227d96c16c0c2f308a0822658e3e8574583ef9b560
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-016_run_0.json,4ef15f2fa232d49ccf0d1e5e6e16994a3e763ddc03d86c1e72859ff2da544759
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-016_run_1.json,f92378a80bae65a0d75fdd65694078c406bfd5f270fabc38f0bb4986a16c2361
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-016_run_2.json,4fd57b7cf2aaaac0500eacf0ab72ebfcbe570240eb453b81ec58f02fd0d2c9f1
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-017_run_0.json,b19775496124f07285b98e7146694cf9098e548d828fc96da499dfa40264caa5
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-017_run_1.json,e1c88489f0565a8b0194fb9b5b0ae53e351127dbbde63c1122c1abc79c5e26d5
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-017_run_2.json,fbea8a11f9a696e71bbb3347f7435a22e0b0b8981434ab9818e82198c31dab17
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-018_run_0.json,ae5441d5e745bf0e4081dd0aee54d56f2ebad7144f4d11be8a31a1a7b5d11afd
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-018_run_1.json,2ef2ea6437891ee572897142d3a42eff5fc40441cdea6860698ac1f453eede07
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-018_run_2.json,9a7a28f86b2237867c17b2560d280c252066e12eb012b650a73e0deef388d0de
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-019_run_0.json,94987fd614e45bd177eb9e3946ec25f810aa6db37eab6f1b3484a0663a282f63
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-019_run_1.json,b7e2ff4e6487ac1051e49a504a062278c19af7d467831de15688b7111b532990
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-019_run_2.json,f0ee1adfada9797cad5a46d35b5b47409a61f302335a4744e3f753c1f85838c9
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-020_run_0.json,4a8a546450be7501e53a77360393db1b70ccff6dfc5883e59abb067b2cdead1a
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-020_run_1.json,552eac3c5f4664ad0f97d71cba923cea80eb2be46b04e7d68033b0fe1c2ff5fe
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-020_run_2.json,a9df7c634a462bc7ba33662cafaed3b2abcc8696e6dbed73397ef54c2b536a72
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-021_run_0.json,c3ba0c7ce52fee2decbbed27acb3d630bb15cfbb686f392c757785162165eab1
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-021_run_1.json,08fc06a6eb0ca82e816ee285368554d58b3c34bcebb081f42d3f93449f91fd8a
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-021_run_2.json,b7590e667a863611913382a0286c4d08f20d47b68b68225ac022c9ee940bf191
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-022_run_0.json,927cfca5bc84485254f10c7681ba0f81217e62a1ad5c079e5182f855aa5d7f19
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-022_run_1.json,1c370cd0eb27f9451fc21fb9baaf2de888d2925a0a8904a933ed8b7c0bcaac29
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-022_run_2.json,4168024825e3487f0374980c2fef02afa2b22ee0d4c4b793d5245211145e2cbb
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-023_run_0.json,d2256a751813f378eab1f4a7e7c6447b7a92d292041c79a1a1284d4542b6a025
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-023_run_1.json,fb9a5939392bec1883e807c6ac2e6ffd53f349215053409a4c7f525fa35bdf21
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-023_run_2.json,29fdd3c73308066e8c9e04ff04496a922f9f435df3cec03b8e7f51383205ff00
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-024_run_0.json,4abf2e50b1c134187e44217c3cfa92a7c66894e940782002b34e495350ff5dc5
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-024_run_1.json,ddac56faf7d911db883752b05df6d02e6a20ec941033614dd7369210e7a54d55
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-024_run_2.json,ba19926b2f0fb785363a82435575c9ec57da3ad615e9bf25b8f98c64fc6bcce3
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-025_run_0.json,e3c93acb8407c25f00e750e532287747ccc6be25d95a82b1b94373492b4d6cff
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-025_run_1.json,f0f06034a3807859155e288bbe5b42df4a54e35ffa9d9334efcca26ef1938eab
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-025_run_2.json,425c6b7f9c3b85217b0bcb3b5f474a14c23e872fe98c3f61239bc685104a1289
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-026_run_0.json,7ebc474d10fa8876c78e3e527f3a4824cda4daa359b37cca37b5d435e02f287a
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-026_run_1.json,c8362ae2fe5e8b91c99a97f7273530eabe873bcfe632203ec3057fc54229b0dc
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-026_run_2.json,56604526876d351e2438e4919e1008d3d084c45e1479fdc30090560b1ddae0ec
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-027_run_0.json,006e62ada1cb6f2254cbdef322960fb37396e65eab024a37524e190dc86b8973
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-027_run_1.json,11053caab31bbd3173e8faec56f52fa25f8c1c9a4a97ea893b766895ac66d9f7
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-027_run_2.json,149f9fc188bb7705934f0c6fbc7771f369d1002e8096d5fdc0ab5d3acf4a457c
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-028_run_0.json,d98469669f5e0b93dcc2ef4dd87dbf92a6815dfb320b21ef8b6fb00b0d3d14b5
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-028_run_1.json,604d917e473b81fd42d96647371116850808cd36ff3b3504fdb208c0664cd8e4
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-028_run_2.json,f13eb8a3cccceb84fce47d340300b596107f44f467fe65a1c4f3fa281bd92e64
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-029_run_0.json,be3955ea9d11f3e8e2071393e9431c4efc30176f7d39d5823ae5b4a19d470204
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-029_run_1.json,66c7fb42f4121d154c63478efc1a70665e9665c1cbee8697efcfc5ad14f7e4e8
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-029_run_2.json,040e381dd3959f0910db3a90039b209d416fa62f8f42eedba6cd794ba62339ce
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-030_run_0.json,3ce0396d4edfb98d0029c24ab19dc9dc76ed25b3679276108ceaacef85269d85
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-030_run_1.json,118301cd3782714a3538c0c19e5b7d7658deea3df59fe48b4f247c0fe9f7d200
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-030_run_2.json,edae7a36df6befea52633a292c0a0555fcbe0b138d1e712c5ffb34783eb882b2
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-031_run_0.json,f82115a8c32b86ed5cff7cebd2c36652d6b5b0b0fb24a71bdc3d240b5fa41123
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-031_run_1.json,6ca58256d9cb70366074f878b957ba3e157d4afbc20118614a9c6ee99fc190b9
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-031_run_2.json,1b91a27507ce51b48d9ed1b94f16bcc4d534bb0ed87848af617d39d1940341a2
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-032_run_0.json,6b5331f3493ff2ff3cbadd2cae5a5806c75ee14ae8a28135e41d4f5508b3cdb7
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-032_run_1.json,c07ceff2a0c4009219e9283850d0c4692533c5ea9fb04707e48143f4e1566857
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-032_run_2.json,8d6abc8fa13fa082c0283fd1cc8efa535b91d03812d3c8b71fb0f002340e7956
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-033_run_0.json,7bd782b0cf9d7cd689bb790082b0d9f6ff01aba7d2e88a4566ef760575c59b0c
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-033_run_1.json,aecd9618ce6840b4080cb476c8c0359aca73b09968196fb8f8d8fa7f1ab4ddb9
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-033_run_2.json,25eedb7ffb6a6cdb7a4b9bae002fa3964fb2b7624447dbedc09eb105f5c4ddf3
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-034_run_0.json,d1b137626559bf63ab4c936d4e3f9d155e452c2c8eff68b5e9dab21fb13781ac
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-034_run_1.json,e169fc7596e7b3162bfa992e936feae6105121bdb23938912bbeec22167e57c4
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-034_run_2.json,2a2b2dbd3a712060bf55282c1a0779de6e92eb3e8757988e1edd3007b789cb90
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-035_run_0.json,6ad25776c660676b7d559f1d5a56b490451e4bf44510a31a03d6082d836a8d5d
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-035_run_1.json,051d7ec95e9ee69ea8b83d32141df297b405c6e5333e25424f03ff4e13468ce4
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-035_run_2.json,fa58660d903587299626acc9402eb3d674b10be4acff541e84f57575f89f8674
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-036_run_0.json,218012d90fd7674a18c76b1a3506e2e0a2d6458b4573492bae3ddbec38c0c73f
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-036_run_1.json,ef893c8476ff3c98d7e821dd08f1f318d2c894e40d16231881c49b681711ba14
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-036_run_2.json,55fe24c9e08612ae599a25ee86a2c5d347d3205e9261c5a041bf79d8a30b475f
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-037_run_0.json,9773aad804fe42cb72f14292a69b83d9d13f5a830c0f957b84e39e1abe38d09f
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-037_run_1.json,ad46db9d2f9408ee276083abf28012a6d19d9c1fafe29f1a93fb31037ffdfc4a
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-037_run_2.json,3f2e5e0911c023cbd7ced24ce8090a155cc7d606443b78879b19b4761aaf7fde
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-038_run_0.json,1f997d4d83eb8b9410fb4dff8eaff24769f991db23ce7e4079b92b2b2265f460
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-038_run_1.json,55f9cd43d6237c6ac89fbac07edfd8e516584d60900bd7a3a5b0fe118b69060a
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-038_run_2.json,394b959778ff2135e0d2c7d2d86f66c566159ea50ab31e149673cfbf6e01cd80
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-039_run_0.json,bf05283c0faef3899ff5fecfeeca83101e864b4d28a2d82a205ded333fe1347b
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-039_run_1.json,a47725ba7f8c71d8a149cdbb26079564d761c55fb43dd7d8c686a5e3718b5e07
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-039_run_2.json,b42a4679e1418958bea44d1a8a5380000524a73fc57862842ec6c47f439389fa
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-040_run_0.json,156bb3cd3b1157ea12fa77c87a8a760ff31eac689c809074d83cd122cd53fca4
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-040_run_1.json,5e9c71d226f0a56273c07e793ced9bcd23eed66473b02168e5effb2f6921cd80
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-040_run_2.json,28850c2f62c2572b8f4486040f89784b7e9d3ff6d4c3f61a171b5d516d330579
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-041_run_0.json,8016d233aad1ae846412655e0fd8756d78c65450ba8f4660fde320387d82e7eb
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-041_run_1.json,47907eaee9558ac4aab0661efa79990aacce612f5f22b0b92c6ae6e8fcf2786d
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-041_run_2.json,d66a0c4989c9c328a1b8086131d8509c084885ca618bbb0f622ef93fa3ebec33
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-042_run_0.json,85134ea89a63c2a9f9b8065c416e9c2bc2b67c97870c7a643a7966de5082b983
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-042_run_1.json,2a6daf33be523410c30a00a83818ef4f0131aea90ac6144342f41128751c013b
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-042_run_2.json,143d528b87706835ddc2787ac3d1dba4d73a45357149c72490b7f35d8d0efd87
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-043_run_0.json,0bfb717ac64870f59c07da68ff0b5aec5fe609033e5e0419996a9845e61d7038
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-043_run_1.json,3107d45285b11798c52ce41c368ac58766469ec8ee694e528d58f04ce843fa96
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-043_run_2.json,f1416cceab8abde945acb51f58834421462f63537dad77e7916e1cc3be4ab477
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-044_run_0.json,a2ff2224039ec4835224bf3fe891416ef3a3af10fcccd66be4294241bb5ff4a6
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-044_run_1.json,7603ed58445ece76ce09746b7c7b949f5e24855ce889ef4ca65691a487ee7204
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-044_run_2.json,bd94ddfd416975a675e6a090f1f0ecc4f8b9913cbf31b67dd7b3d122cbfda0a0
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-045_run_0.json,0e0a3a0860b21f832642790a6c8ea4b7f532f4380225a66a3869dec524e816b3
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-045_run_1.json,84329d82e149ba8b978e0dfbc2a9754eb93f17726d9389ba8afc7300096461cd
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-045_run_2.json,49ffc76207ff8e0d296c37c0403df6b8b526b18a7681e4ad0c1972b2aa168009
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-046_run_0.json,c3b9d538c918624d969a533a0f9edf97f683143591299114effb4a62bdad3ea6
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-046_run_1.json,783507c6ab0e7f0fbf68ba39e21773be3660b85040a79b3058ef8b43c1df03a0
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-046_run_2.json,7072b573e94479b618a46c518acd47b170c63dc464fcf23ff2ab082883f354cd
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-047_run_0.json,58508e5f6d10f6867a23766d623d2b24696750c9d4f44913bd734bc5f904ece0
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-047_run_1.json,028e9da461b0f65ee5ea8786fd4c2c32122175e161a1db575fb804839e4f77b4
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-047_run_2.json,d83aef5273c98d3dd21b3d8126447a450192fe6a2bedda1cdcbeb2c54f6467b8
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-048_run_0.json,ff263263311650017062ad52b40a0ec9ed65efc61b61a8c8fe0166905dbf7bab
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-048_run_1.json,491e60d5793882b245e8d0f73c28834daadfc0e11abd55197bd956f06befbc1c
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-048_run_2.json,5faa7135f501a321f01d14f1163c2080e767b65c7411cbeb0de4180cb48d40a7
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-049_run_0.json,8bed96038035f6dc1190f206629dc72bbc085da25bcf58b8e0f4d8969a1c7bbd
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-049_run_1.json,eddcc835bba5b2d94c012092424b73ff6351fdd8d48eefca4b14adfa12a411fc
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-049_run_2.json,c38ab02b67acc6da195b91ded61d31bd6353a2d5ac4f7702f0d6af232e774fe3
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-050_run_0.json,26d626e25539f93ef35067e017c0e96fff310869b0e88b54b986035b9a07d2d3
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-050_run_1.json,7d3efc7336b7aa6439931bdd3ebb8ea20909456d8fe308eba18f0ba58c02abcc
econometrics/benchmarks/results/run_logs/dataops/gemini-2.0-flash/case_DQ-050_run_2.json,7dc7283ee8a8a42f3b72d77d7a79de55634903145f71c42a30c837a7910d80ce
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-001_run_0.json,50c36746ff17ae5ee6a6ea804662d190354801ce151f6eb0f80d2704c7e09753
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-001_run_1.json,ac59cf029341c3112c5cda367fc1f88e10fa224283f7ab266265ab8f766777fd
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-001_run_2.json,2ba161ca93cf76384119157e453149ca7ccce941ee59007da667e4c7aac1f0ac
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-001_run_3.json,d5d18277065e68fd76152ad42644a3b551422ca242cd3fc480e409f5996fed15
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-001_run_4.json,fe3280a4b009b5fea72c9bb7f692a2bda54cda3233c5b9a0670effa8c54d6209
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-001_run_5.json,3e7fc9d4fc2dfa9cfdfd324fbb886648553745c48ea5cec27f622d2bc45ccd91
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-001_run_6.json,4819f1fddf98b8a56810b042ce972abbfa411ae558d3c92c6683847f2dd69199
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-001_run_7.json,92e58b7c137629c4c324e3c30d03d8dcf8e602386d9b199849b38b85c94d259a
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-002_run_0.json,8e8f87a1ef7c94a84ad9272273c124262ca7bc829c621433f3a6aa4e5e1d8fdd
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-002_run_1.json,8ffae430ec63de30b28a1648d92da107dd64848bb8a0b1d342f1d253ee4206da
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-002_run_2.json,010eb95685b616129162d5202065936f21ad31f5cf3e422b921f08c070ad08be
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-002_run_3.json,821b0338088710aeefc92ec96231faa954ca85ce6e3cda7011e95c86c55f6dd6
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-002_run_4.json,4577e18e7e189ab1a22c33326fc756e809b2cd7ee966c8e97bd9e62f80f32bcd
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-002_run_5.json,790334dd7126387c0cfc777c95cd39b209c9fb6e5e5028b295753d1e0194c2de
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-002_run_6.json,da53e4a0332ee1cd83270ca6e8cc61d56b23592e17db4c8f61bef5582c4010d6
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-002_run_7.json,32e74f06e66bec0613cb123a91586037ee90633c2484a9e9bd6110e9312c4674
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-003_run_0.json,ccf465636fa18d2be60256afb4802c01830e859c0b2291c98ebb0b9c49b647f2
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-003_run_1.json,c6fca0ac2cac51b1bfafc03daa4e75fe3fa9b3b42072f1dd6ea6c53f9b00b797
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-003_run_2.json,0d12539d31b389a19082e084c6e4d8bb6b9f66815060dcf4e12688e69b75f0d0
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-003_run_3.json,808faa43b3a8a178880ac03d41917fb782ef0ae518a931ff5bb2b8a8e5b85934
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-003_run_4.json,456090b4104cac28a3e162f9c9586ca0f09d98d8dcbeaf0ca5e3c83d3a0a4271
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-003_run_5.json,ff9bfdead51841c492e06442764b5c4bf7ccbba6e26f0035d40532209b25054d
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-003_run_6.json,92a814a1c9b4baa54923835ffecadb8a7b9c20b78a0452a7433ada342cd97162
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-003_run_7.json,0a69ebe6e549a495dce564a13dd5e81508d06b7facd4a3614216efcb7f741942
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-004_run_0.json,bd254e46a4822ac9318dc5628c3f8a20885a58964f8da06695a3096d260f3b71
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-004_run_1.json,d96dd4fd15d1e7f1a818ea01962eefbcd83754dce9a99d1016efac039cb4ec12
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-004_run_2.json,1fa1bdb47033caf72f3a88737b10af39ea6a3dee046bd37edb871b57b4f3ea1f
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-004_run_3.json,3338bc951ead5ff1077bc7745dc3cbd5446d9deb8a638830929e21baa6471682
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-004_run_4.json,416f58e63f6024f4de706312c64b8cb723cf6a3cfe243aac5680d8dbc8ca8072
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-004_run_5.json,b4c4e3460df56e46b7f7538f92641452803e3dbb93f5f1a10f672436949b1fc8
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-004_run_6.json,e7735d4a14279a488c10f7ee14ab937dfc1b95a861c8825c0e78f813df93cfbc
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-004_run_7.json,418592d37a08c4c0f8aaea8d7a8c7d6a6942d1bec3872e1a60fd2d478d05a8a0
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-005_run_0.json,01b898197783c07e5cfa9c03d60d5382ebb32977a11a9e2caffdaf4d7260299b
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-005_run_1.json,9704524ffbed9b76be4374b0ddc831b0c1b5ba509c4b547bff1a24f10768064d
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-005_run_2.json,d7eff57cb25138e17ecacd684d1fa467d2ecf77e7df90ab789f2e2024e6e0ce3
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-005_run_3.json,7428eca2e506d67b14e22a0ae81dd4fb3d0e61a65dad35c58ac4b5b9b46280c2
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-005_run_4.json,99ad370b5087f59af88f57555249d0a0e33dcda20406d9ebf5547138cab9e6e4
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-005_run_5.json,b6c7a17c425318c6d8a24dc3a9dfb2bee22e72466717af2e468f5b3a2c689c23
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-005_run_6.json,50f3ee97c1ac704de554be4621550341a9f1d07fa07d2159699015ca5d278a00
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-005_run_7.json,445f57b91e2f999b8c63d3e14ef90b016ae6ca73ac1c7ca38fda105e65cfbb98
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-006_run_0.json,efd089af9520217a099401e4ff8c8b9c219973ed996f47649a5d02f94e480f3b
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-006_run_1.json,0be96cdf47a129dcefb7993bf57c0895af48f3d51f71ba93a681b58093b19fba
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-006_run_2.json,b0c38289c405a68365ac0a7255cbc0d4ece10975ecb670f3cb6208bd942a6174
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-006_run_3.json,e1d2dcf54cb7e2b43054847dc8deada880318dd87a4e700ab67ac2d38376b980
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-006_run_4.json,03fe8e600323293164f6eba8867ac46ea4b888be18e1d5fa6c6397a871179f47
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-006_run_5.json,6bf58c5149525c9f1d275166586f7aac1a65b89b801d274d60ee0d221714936d
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-006_run_6.json,cc8ade499c41c8e05c2c24855d607f41f1119f69e434f109a4c3fd08b60ed1f7
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-006_run_7.json,dcd6e7e73d23ed0826e5df45c421626c93d01f2b98f1aa76e4ea48d789c51833
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-007_run_0.json,4ff2035fbd6f1a3793718d69cc4c0196f723ccc6c5da5b4f7338fcd37492d215
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-007_run_1.json,2dbec2c86c4a38fe8de6dd4320ba5f81d02f76e52bd70bde28e1c75941a268e1
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-007_run_2.json,faacecd88963cd58feb26ba12f73627913e24084e4bb744adc159297c341a70b
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-007_run_3.json,8d7e7cf8f7f73b789c690693094d879741243156951dedf214c1ab426dde120f
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-007_run_4.json,69c1144a50178f528e7b79105de0e83920097eeb59f5969df4e3032c69d542b6
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-007_run_5.json,7ca383b3e75f1e5237d7d7fce7f3692e3305c0c1ed9a001fab3c9a6e90f28c2a
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-007_run_6.json,8fdf82cd7d2879b7af3a2b9b861f0706db446755de0de4d6fbb53e45a3b73244
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-007_run_7.json,d0f03a66a6284a9c39328ab8e8264d15e9fd6b5d9de65d8e585cc550d5965417
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-008_run_0.json,c30db9bf6de4f3c8a4b65ba6e9b069c8fcb81a6d523525e8de752039a2b209b3
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-008_run_1.json,66e3e57f93fa551dfea7c895513ed59f7152fecc112341d24886bd6eda7cffa4
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-008_run_2.json,f30a00f28c7b389f87e67c737f6897582f02c6db568a404dfa05f427e739f73d
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-008_run_3.json,f54c7a26cb302201436bcf2ce6808f704efbb89f98523dc093d183e12a39e832
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-008_run_4.json,dff81b96a41cf4b3805f5a341a57d7e0eec78f208d92e8619ef2afdb8cc48d5a
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-008_run_5.json,ca1410e0732b2d121bc0990053c0de9df4e9cee4a16d832c3528e1ba99676bd3
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-008_run_6.json,7979c7d89aa2476d5225680eafdd0ae3edef3fcc3c61cd1b43f688dc200010a8
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-008_run_7.json,13a7acdab924593bcf67125837a64a35f01e5db36b95f95f40c48fe0ac37810a
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-009_run_0.json,ef65027e71c9b76c9ac06b8f3cf3f86ce3fcef0db001c5906e976e0181740d17
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-009_run_1.json,366ad31bd782b67fd108bebf69286d73717b13a58395f81f251458f5c339db5d
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-009_run_2.json,564184f3893cd9a1f707b804cdb29858bf073369abccaf547381a072edfb6217
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-009_run_3.json,e334ccf9033059e49224cc53f8416b52fefbfee09204eb111cb9b4d48bb25a64
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-009_run_4.json,33d8c53015d6813f559669f4fcc4d2513e793f77968b2c5dcf8d9b7f5e0734c0
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-009_run_5.json,9b7af764f51b575f6f422d9a6eb96256bde0e45a95615de30faa76952d4c2f2f
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-009_run_6.json,8173549fcab9e43ee83238696a0eaa6a8f8c907cd00bbe3123e09659251dac39
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-009_run_7.json,b0258d4f59780d702cebc6a81b514e25fab2e9e93ea419df6e1018849e6be38c
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-010_run_0.json,3652aaaa99acb9714b84aaa1d05b5e23260b97d734d05364aa9226c1ec5a20cf
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-010_run_1.json,9164cbf366ef5daa4433a4fe410623d4ffab5e3dc53a7bc8cf0abe31bee85d41
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-010_run_2.json,924f442beb5564f6ef9d16d29f69d095ab033322c60250b9d4c2e38ebc8154ec
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-010_run_3.json,99b049b20ece4a011bf21ee02ff50304103bb81af2ec1df96e55bb45ddc0293a
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-010_run_4.json,90ab93eefcba183b8d4efebbbac0c154d7e073f5ad2c9b4e708e6a20b0dbdadb
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-010_run_5.json,a6187dfdc1f63d6ef6d57ca16804e9763428173bb4712a3904b51e7e36f0db80
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-010_run_6.json,5be815fd8683cd28883b98d51ea9309b4586af1c53ffd9cde32f0fca46e1ebfb
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-010_run_7.json,b25369e9f82292fba54897c5784bba5a01b88a46d1d31c19a37e06cc6452ffcb
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-011_run_0.json,a3fc09687337a4a1f32c40f4c2757080ac6752cc3d9945ca42a5847b4163429b
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-011_run_1.json,561f72f103e6acf572bcdfc30f23f4ba8a7eb08e134eea9877d193448fd34962
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-011_run_2.json,b5f0958ceb39a0386fd9c16c0670013c55cc7a9ad24f2ac7b1750ff8480956b5
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-011_run_3.json,af5abaebbceef7e228d241a3fec85bf024ceda71a48cab79fe25c3daf0528edc
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-011_run_4.json,425724f739b13b0e2679c37778181bc0830371070defe998156da5db40003ac1
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-011_run_5.json,67148a42849a5e9da058197559cfda11dc53f0f949275e769806bc8b1f1cc9f3
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-011_run_6.json,aa6aebe29b9e9e163845dbd8eda2c90bf0e72740dd3a743b6926ac761870b2d7
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-011_run_7.json,3fd078443a3bec35f0240719bbc32417100cb816eeb6ac5aab2d764a3e15b1ba
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-012_run_0.json,8a6f2951ed5cb871fda77f21315c2d5b3ef95a565c50369e8b026896c4e44adf
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-012_run_1.json,3af5570043bb31faa1293ecc0e59da1924608f1447e931981d69b92f50f9bb16
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-012_run_2.json,2849d05c5ea109eaab5f3309cc0a60736913ee3d95e26f220861ecadf8ab2fb6
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-012_run_3.json,84844b9f8189d08eedef3f677e880f84286ed22ae31700278c0c040a7ae16531
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-012_run_4.json,886cf57c0fac0f5562ceb0710fb9d92b1c0707d1487a16edcdf24a959e52781a
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-012_run_5.json,6fe7f7f87898da16166959d183491b52a8490519c4baab00941ff4bbc0af9147
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-012_run_6.json,06adb8b45a7fbc83f7652290392165df8d24bf4c91675b0b1dc18296d97db7e6
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-012_run_7.json,b3a94115cbb310aa27010f53ea3fee7b160de8639e23d6bd5de3c3bc7162000e
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-013_run_0.json,dda5691948c2fb5eea81bfc6f8887153a268898dbfead36c60903c77e4ea5b35
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-013_run_1.json,0786d4e6151acbd3f1fd64e44147405d293eb27fd546ad71921547c4d7067b9d
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-013_run_2.json,63b44c54f4c0d4f666f7c17600dd82056b6b68d9e98ab5913756aaedd39d125f
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-013_run_3.json,98d1667733c50c470fb83244cd9a90b75f36b1e7a749ffce6567a9eab9708dab
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-013_run_4.json,dd2738287ef403482f845c892109b9776390042f4576e653a3dd6b70358ebfe3
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-013_run_5.json,2820254aadfd2c9ced0b8b7d5e530dbc06fc5508383f845ce2088549932b71fa
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-013_run_6.json,5d5eabc7d14f6114835e472536938f5329a01624e8be89a6400039724142cb4b
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-013_run_7.json,99fdcc1f068076db2378745680b0fbe9306adcfa0f116cf09d9961b211524498
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-014_run_0.json,a9e794dc4d763a405716cd40aeb0384c992b32adb05e43b72770f846bda88ab5
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-014_run_1.json,f0fe71d85f1aa24d19f4fa096a3e1cb60404c0a46dadd05bf1907844a8daac17
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-014_run_2.json,5f2802545eb40a88090612348120f0c5fda1716b983c45651c90fcbffc955310
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-014_run_3.json,1dac2011ea74c4c70f1c873ac42b533f8803e1c8195035017e0182b163c623b3
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-014_run_4.json,502269f2bb597a31ad1ae45032782920cf6bcc05af7611b16330259e477c5e15
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-014_run_5.json,e15483daa3d45b72c5a63bc8989be4b5ad02d87da934745732bdf7f7812ff0f7
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-014_run_6.json,243bea8e8b0bd89cb16dea09b6a1feaa4d1c40cad1c2f293451da70888cb6c02
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-014_run_7.json,1148f7a69835c5bcc53467bed0858bb11099dfe8ea273fba147b0dfb345e1548
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-015_run_0.json,8ca271b8558a97304f4ac3775be0a68d8d3fed776d270d46159ed793ccdc998f
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-015_run_1.json,479093df8af2d03c1a277e535a0ba5786d218fdf7715c9c25e44cbce14b784ca
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-015_run_2.json,569db6a12e6c9cc52b4aaae440c8c5470fb5bf98bf0f10242c93ad6bc6bf87a6
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-015_run_3.json,972cf1b70cf6983b24383727dec4bfa1aac8d10c57b7f85f21f156d20e683652
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-015_run_4.json,605b4ecba583897337a7fb2009005cb05404b4792fd26272f6fcca1ff2383f5e
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-015_run_5.json,f5285e68e5e7d2e0e17a21c088f9dbec31b9e3dfeea98aefc69061dd14dfe5db
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-015_run_6.json,f5dc7f9ef40f2db39ec58d8aff3921b51d9889c17c14ca0869c9326e08db4266
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-015_run_7.json,644ad0413f4d15b9e99e10357e9c2b616375d28984fc2ed87378aeb795ead9a2
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-016_run_0.json,38253bb076dd3665d570636b1d189c9537448caac387bb0dc52bfb0e761c326f
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-016_run_1.json,c70216a1900230f32ba819732df4f44d15c4a2e004c2bb9f061aa446ce7a6701
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-016_run_2.json,014e0c9043c93c82d8c4cf18436484b72eda92a2cd8e26c83e3a4301bca47489
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-016_run_3.json,b1d35c5f37f766622e93382d530a92d5a744ad88604954b07607936c9e327c91
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-016_run_4.json,d0868c7033383a80069d71aa018aadb25e9f3b49453e613688cceb054185c924
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-016_run_5.json,857e568d452af36e433ae85bc1582825872fae6cbbf966966199866eef5b2d33
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-016_run_6.json,2a38cf3ebcd253f5240c17377f9f93e7fb29929d8866c94355bed43c060b36a2
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-016_run_7.json,9427502520256691031396e2b0a09f03582473c96d882b69e0962d9e4eeb2090
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-017_run_0.json,6ceaf54f5732d6609b19c44c3c6456a4e8a12c31b2a560295ef40c2386d576f2
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-017_run_1.json,0a00e75e2af335092c04dbd916234cb7ba276dbb037a94977745f81898b20eaa
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-017_run_2.json,a6587f276505dd8ba05017a797de671601ae338f785df1bfdbce25aa29447de7
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-017_run_3.json,a70511fd0fb412f072168e10cda3c7381186300ef85c904e9ad958880f9d40ab
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-017_run_4.json,746e9f4cb3d3ad8a81b5e2ab5a1a52856250108020fd8e447af080241f8f95d2
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-017_run_5.json,cdd70451701d70806661b9565ac96a46e6d9916a2fc0214b0e48657744ef13c9
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-017_run_6.json,ffbfe8a6427505527e5d74e19e0c6d0a82b3f4d783514284e5c95a2fc917b010
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-017_run_7.json,a8cd5db8de7c571abb03858a6a241d3b12924cc104f7b1841913fd797adfb4f6
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-018_run_0.json,e8a540ad906c11377c7595831a76d1b1d2ae205b9562d556c9f1e2828ce3bb6e
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-018_run_1.json,cb9074f96166dd8c89aa689e7696336209e3d01460ef1905ac026a32a6200bbd
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-018_run_2.json,d7269a030d4c7fc78cbc83e6547170ee666fceba7cfe4082d47b2af4e5e6b91a
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-018_run_3.json,1ed67ec0f9922c1bb4cd71f08169b15892d5cff80350ffc93231a33990330228
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-018_run_4.json,1be1d55c8a62106e4379080b8a140cafe996bc4665d397fefda698d6828f179d
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-018_run_5.json,be55565de63e3c9f97a2c1195497e1d7253be5bc5d4699e851d1c3f56ce13bc2
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-018_run_6.json,7507ed9fe27fe773c2c6e92928852c7565add4ca63f21fb353ec92de20e9859e
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-018_run_7.json,72939b141106b718d0d813f42400641fdbabb1948d0b7cb114cd0392622d6da7
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-019_run_0.json,b65b1ae0814d6c926a717f46144f02fc405c17af3d9bb86a87f3d33b24bc536e
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-019_run_1.json,14c1022d598dddf5021a51f06a38af3f5eaf15611b4931f07eea853fd7c0277f
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-019_run_2.json,bad078fb11f6838979e8092e32ad6659edd219ace3c24b807e21d998f3d2aefa
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-019_run_3.json,28f19eed51336895b16fd4ce0a9c3697c4a37e3febeac607269b38472993ee17
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-019_run_4.json,c12a11d79280f2c509d782520696fcfce346cb5f6e0322557a24540f298120e8
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-019_run_5.json,a70fbd9a624ca56ecb9abb4e5789c79e838cda25cb9bc169d9728ef0b495a47e
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-019_run_6.json,3c5041472b2e346595ce37ab7ed3239fe8367d4654c4c6a7be586f79cc7f824c
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-019_run_7.json,82c61be0d83581bb803936552ae854d9b387ab75bbd633eee5f2c2d23e2e226e
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-020_run_0.json,df3520e4af1be5953ffdb9a0a1bd849e9e1dc61f7b6529ad6ed215c0ac9199d7
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-020_run_1.json,8ccdcc469dda123181f8e95286287a49a98d67a07b929da5dc2c59095a8e0fd2
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-020_run_2.json,c746ea4d354df6b82b745c5b6b7a77fe6def00be142573b4825912cfd1a1aa32
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-020_run_3.json,130099c183e94bd34c15774d620b9bf1a4eb15d2ca9fc6d3317b389b69dcf892
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-020_run_4.json,a7b53e9bff1046bdaa0123b19f9422543b349b1f63ae7abe99d75506af546f3a
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-020_run_5.json,8c05ac18a818cf5d3914dfeea0eb916daf0e6d22e5367568129ebd48e1c34b27
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-020_run_6.json,37decc3d3bd1e9a634271a92701e2144967b74cca3b092384bd6942f701708b5
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-020_run_7.json,aa9dd5edb3644957bdcd948de29bedabaffce66474e6a2848008207bb2d8ff51
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-021_run_0.json,e5b793a717987932ad2d0e125efa090d6f4a8a6e5ece870ec70e21fc35c23eaf
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-021_run_1.json,a97ee15744befe6dad13f8f5632f4e77bc6a7b99c8233b54ab44a5f737959293
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-021_run_2.json,35ba7122a55ccf5988f8fba2b0bf1183d53046bf303b7a12ea875ca75066b180
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-021_run_3.json,793a94f6322c800a26fe8e465b6deb54ae161b77aeeeeb81ee65796a50b35119
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-021_run_4.json,55ede7ae6372b7289d25a6a4a38ef5bbfab18e8a77f37fad9b81068213ded8b8
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-021_run_5.json,925269008ba28e493ef6c5416ce18606c861ae970b3f2a2c21d941310239da9a
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-021_run_6.json,ad8292d981bc96eb8212ad85115e50521d46b970c703c20dc25d8c73e77cadfa
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-021_run_7.json,c1b3b1b564da8713d7d591cfd80cf05095b57f0216a6b1f678d401cd479b3fa8
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-022_run_0.json,ae6319e37b92421382255f3372df2bfb2dc906becc88dd8d93e46b5cfce0fc8a
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-022_run_1.json,8fa22b8054c121ea6ed4f8761dbdf8269eed004eb9639f2648236c82b83e3d61
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-022_run_2.json,11799e5041c82253774361888314caba02b5a985dc754410e61986704bae1a68
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-022_run_3.json,800030a67e59336d26ecf4944f1c350713c35a6c71b42aa4193e59b40031181c
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-022_run_4.json,dabb8fb939e4486a843ee1b980af760655a0b38f99d175fb7f89abfc00ba01fb
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-022_run_5.json,2a8bd2b71155973006257179b398eedc473d8a6b331d09907fe7f76cec271397
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-022_run_6.json,b9b5fe28f12cef869ee051984dde064c19030cfae39d2b0f3a2d7a1d772cd090
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-022_run_7.json,6631e1e307c478edd29e49565173c2424afc527c5869d5d359bd7f5254c56d8c
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-023_run_0.json,f19a3813c3ab7780dec7cdeadfa14fd8c1abe91c5aebd37fe8d9660737ef18a9
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-023_run_1.json,65026b3bc80632e541af4c7c23ee3cf5aa099a2c02152a952d40dd08f32f71b8
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-023_run_2.json,fa020eac4e0f5906126686a8f6aa16e40a9f26d03a38b860bb7ddee2dc8b7825
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-023_run_3.json,c89b075b194a3af8157b7ef9012ffa27bdb66518bef0ba1e5180f0b954dc91b3
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-023_run_4.json,d9f036f89e6d0461e06613add73a9e9d755a7a6ce61da09f8c224fbc6d023016
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-023_run_5.json,74e92a96a457edb2e40b5a3c2a08c2a6075319609146ec2843ca2a6d4b4b5d1e
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-023_run_6.json,6d7684a893b438676085b774d35ba42a13a092c134beb28164719475cd799d9c
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-023_run_7.json,c7ad53f3793f7971075bd26a1deef523d1f976412336851027592cabf784a789
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-024_run_0.json,db7e834c88fab522532d67aab949c3c40e627f64190a42900b27145ffec1ae69
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-024_run_1.json,707466a063abd7834ac68a153598ea6f247130ce4e5e9d64d7c720cd0c9403d3
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-024_run_2.json,3c86238bcdcb00a64eb6f8ea6cfa4f472474f27f1eb80065c0cb4440c36de662
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-024_run_3.json,2f19bbf7e700fc3f243fff2b21edc7e0ab095a226c97fc87eca5930e7fd3609e
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-024_run_4.json,1f57c7da9851adfc6b0c7a2ecc03f8ea97702ada8d9a49de545aec8b62585cc4
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-024_run_5.json,ec54cb99a3df2c5b5bca160301fae0ad05e05cfbd1af18bea3e0e9a78f51ed85
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-024_run_6.json,7e092ff391353f9127273cbe23fafbeaa174e3862873fa429d9822208ef19b2b
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-024_run_7.json,df7b5f99e91fbb1ec12915f6260b49215aa61db4f6b465c30b297db1c3d89aa6
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-025_run_0.json,4a519e786027c5b4be2bc5ee76a396caada201ebab25b0016711aca4f1e74949
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-025_run_1.json,e37b59335f6c7aae7cb21bc908a30670ab0d04642fe935961897bfed8074070d
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-025_run_2.json,e2b93fa8a5ed6b361cc5504e20838e2ff115b04a0256e7b36c94e31a8bd57881
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-025_run_3.json,e1dfb1f2225339b811fcebc2050e4323aed525480be56f29a9cd3cb3cc5f965c
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-025_run_4.json,55fc114e2b4a86fe769b5bb0e6acf8542bfaf5817b35b6cd2a6eb709b131efae
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-025_run_5.json,ceaeefcf99007e27cc1342b850bc5f4980cd77e2a77e89ce388bbb71d959f000
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-025_run_6.json,8330a4823e4834bd420a793a207dbe9bb62494ab83c79f45558035f5e1dbef12
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-025_run_7.json,019a9a0fb6bed69a42026956b667db3951f6fa620288f0c75c102fbe8922c245
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-026_run_0.json,dac65b5ec5d47dc3efdc6990ae45490f788cfaa9cb55f263b73f1aa861ed1935
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-026_run_1.json,a7cc6bb6e4d3575c49de75af39649a6aff4188c5ae2231b9ce9a2fb72bc69181
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-026_run_2.json,bfd09d74d2d2a38187d3d9cb3dcdb9a3673660aa4cf618473cbfdab5b6bbfc50
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-026_run_3.json,8f36fdb4a585b5bb1d0d4b04aac700ef30e0d2359f440cd1b25daa15e46a0887
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-026_run_4.json,9b120b9d7b38d0d9a9c78ee7cdd8a9eadf512e362946188975d59e2b310fd61c
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-026_run_5.json,baba7ff55fbbfa0591d330a6f992d7d4fab85e747a72375f82f6850cc2e968de
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-026_run_6.json,a972956f763931bcfc1e0188185c2f58e816f9f4ad3542cfe80e45a3d77788a6
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-026_run_7.json,2cab9f39e4d5872a8dd2e110fcfa0305698d751f340152d5e482b321159cf35e
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-027_run_0.json,10932ce0472f1fe1bee26de89cf65f377305271d4be29a6a57db005af454e107
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-027_run_1.json,d49f5d55247caedc0d0bea83883d759db19b6a6e0dc401f0e4a871d4c5cf0be6
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-027_run_2.json,589ab471b09b036db6fc814aac63697428c7d5bf0eed52fb72cbb326d5593c8c
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-027_run_3.json,aedc6684309d12842c2239ac664e8276b7d214249b25f11de5eb9535eefa2d69
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-027_run_4.json,6303758334f05f3fa1746714b4ae96203234d120225b9d74277aaf921376b74f
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-027_run_5.json,bb737d479cdbe0db50f2678aa232a492e6d952894ff9608ea56d16c330139d4f
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-027_run_6.json,b3af595c8a992d7a29aa126ec323807823c6d1503b19636fce162953561d60ca
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-027_run_7.json,f100d46b4449e3c79c098ad8d86cfc131aea4706e0947f2757809a7c15bb2080
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-028_run_0.json,0d5e02d29c9ab40801abe8a295d389edec98653d4b30da0f85768904f5e1e3af
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-028_run_1.json,6fbad25b024b72b03f1756bf22b0e463cbc5a27f90d9a755173d91abd34ab64b
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-028_run_2.json,5442de4271be769c8d9dbcf1defe31124e7dbd5182a39216ba5508ba60688518
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-028_run_3.json,505382e1ea56f925872ff24bdf849cff9707439c46d8877f9e7344e53c503654
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-028_run_4.json,a1e1141d62e4daaf4aeee38bc7ef5d049961226a1b05e935676a71338b7b1308
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-028_run_5.json,e723130752c22076764dab725bdcbf2071bca97c338e7f8e18b0fbc0f26675ff
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-028_run_6.json,566577c79cc45e476bfe84b291d0b7af30479f2bdf9d18761bfc6a8f650ef9ba
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-028_run_7.json,50950450cd33c4f2974f84aa959e658e671a60cda50fa1911aad0b1853c2cacf
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-029_run_0.json,fa0577ab791adf063dffc2f55a87d3b2d9c09e889a2f91dbaa5d391f6deb8748
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-029_run_1.json,7773d44f77e8c4c69eed89393fd43dd723222edae7d259b7ae8ef8d0baff056d
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-029_run_2.json,aea8628cdc5c607c8a8087653ef5d2df5d6f1ad88abcec57715d932fc4082cb8
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-029_run_3.json,3aac8e94a7fb8fc7dab6beb09a18cb73344b310f90ca33aeb559b15b3d5fd9f8
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-029_run_4.json,5755b797eb01e65bbafdbd30ec575f3411b7ef76c16b3dfe668b6ed1ae8416f7
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-029_run_5.json,be1629361a1fdba8d33f87816b3585419d7c5d221080aff8aee08f3c87ecb7ec
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-029_run_6.json,f41f39daa0bf439bdf2568f4b6ea6c0dd2954758b90cc783781688af9d00aed0
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-029_run_7.json,141f0e8fc094533598da1d21134cdd563a171a48eb7de9a46a6a0efd1ab5cd66
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-030_run_0.json,f5a508843a2ddcfe6fefc4527dc04f3b3468a0e8a05631cdc53b014ee3d97ddf
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-030_run_1.json,04274107071472ef8937dc62a225ddf307cc3debcef9b881f4e65dc3d8465652
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-030_run_2.json,d4c5710a1a9a910ce05c6a76ad197901c67537339a22c5126fe38da40a49090e
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-030_run_3.json,da42a3e6e2e8c68551af7289b5468b6c519ab171fa9cc812e2c6bf33484849d2
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-030_run_4.json,4ae8140a8e28f0d2359b86f2e31f5693e046c686aea615059e8dcfa349542886
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-030_run_5.json,41ca6433ec38af2c738c8150ae6307ad3c07f8abb8e986a4b7779b7365648498
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-030_run_6.json,2b729833e4b858c8bb48106f26b4b4ee7914b1377b6db508b80876415ccaede9
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-030_run_7.json,451c28796cf8dc345a69eac4b57224b8147c09692a3bed117059c60e1c8a84dd
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-031_run_0.json,d89a8f412d338b9c63bccd791b7c99a954c91efd02141792cbf03849301ae994
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-031_run_1.json,62377612999491db464ea8cccdf1b54b927662fb411b759f39ac39630378406b
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-031_run_2.json,d0cef4c58ce30bd00f1d7e2152e2c257731159ad2a9bd609b167842818c7c1fd
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-031_run_3.json,0d33cd544557153c6deff7b222459fc96922346fddd2aa050b90d82e843d3480
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-031_run_4.json,c9b5e676017dcfa9da0cb7934fa4f44c8bed9cae265d03cd9ae9b2707be75158
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-031_run_5.json,72ed086670df9461a506d706fbdf29471cd153e418c87eff757bcadf4c3fd6c9
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-031_run_6.json,e1e3489b37309806a16c8d7ed73a105361200cb1f8e6535ca46527d604ca74f3
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-031_run_7.json,cf611f3e98cb553ee6871ec1a15d1ba9e474abd843fb85cf352eb91ed7c7ee5a
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-032_run_0.json,b0446f97e1183626081547d5c86dad81eeace24941d4b235db604a4c01f79ac9
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-032_run_1.json,0c961becc7a1c4c1725ecc557154286e972827c95faa4277b17307f09bc4ff9a
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-032_run_2.json,28c0c388b6811af69cbd684a99b2767dfeb468649dead6ef2e79b5468e1de66b
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-032_run_3.json,83e103b5016ace2e4ebdf5400463a37914676484f43371af0badf34c52640d40
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-032_run_4.json,417cef1b56038eac39b5563c3489fcc52f66614c637837931be28faa6e704b3b
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-032_run_5.json,a1a9e972c59a427e5077ac8724ef5a95880730668442aa961eca9c0b71c7200b
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-032_run_6.json,d6bacf1c3410cf5c5fec6283dc7eed19fdd5c79a41db519e460953f8b3f2cde0
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-032_run_7.json,fda980a99d81fb269875cd5b5f6c63aadd38cd31cd9de2f735bcdf6b4c741c69
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-033_run_0.json,3a5fda643d2c04420c15e836d6a2d8b88b4d7b36112fd01a7d253decbc1fcc01
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-033_run_1.json,71d3c780ad9e034c9956242e999b766665948742a44f939e07ceeb80a493e434
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-033_run_2.json,6600d58173fbb4eb00fa9fdaaf8e0c9af82f71ac98bbf7d5239ebae8d9ad2caa
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-033_run_3.json,3e144a704550f8ce9e3ed1dabf85fce003fe04c3ee27ef3ee516dffcba5800be
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-033_run_4.json,4c0ebe998823674c2ab908b30634d3dbe89198d1c4481f254a9c995f0063e841
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-033_run_5.json,baabf54da4c8ea11bd995f7ecff0efcd20a4108eca59d42f34bf704ebbd9a468
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-033_run_6.json,e7e98a49b34ed5e0be8e96bfbb3d4c130ac8a1f86d08dbe45a291bc54ed9fd33
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-033_run_7.json,82a055c586b76919f181c44acc22587376bdf9cc38ee3a67ae945e62b2785e62
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-034_run_0.json,d8e2727fb7aea02ac0fd2aa41269e40acbd14d6f8d0d5c60a4b171752b2aa49c
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-034_run_1.json,a9d16c144d0b7f09bec9c74491591483faa612032cf2baf2c5df3e816e4557ad
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-034_run_2.json,88f9dd51262381dd7d6be3b3d88d7c70a7a5d1602acfd845f7ce0fcecd636c62
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-034_run_3.json,9f89afa39710681a6b7d5ed41da1378936ac8c4f490f2bf3c92af16e78e92b58
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-034_run_4.json,9f7c71c7350f05e5e9e0a9533b9520c3cb0c8eb779fb849f7b8fdbfd32837e88
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-034_run_5.json,6796f4ff5c77663510d9fecd6fd4815c43168e946e2876e4585b033bbc15ffc2
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-034_run_6.json,f316e14325b9caa44b16d6353df9b6253c687f5763675cbe7fd60740551e5d5c
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-034_run_7.json,faa3541e218ca2877c6c5767ea212082d011dc13ab25c4bc2290a2106e4c6023
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-035_run_0.json,2502e55d6f69c01ec18b4dd1228f1f2c018c7976b57f7b1a295573f260f4cd73
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-035_run_1.json,db2f6e4dd8689ce769027f060da241200a6bb9af2d087bc9ed67f78c734fe575
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-035_run_2.json,c1b24b1c80704160ce0a27250bda209186d00e87e90d074caec85b443913226e
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-035_run_3.json,9e6d0a436028660c4b929709543ef2b1b936b9b1a07015c68dbafed1859875ec
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-035_run_4.json,7f0723245be64c553a382d47003a577981dbb3d9427b96e6630f920ab9a87606
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-035_run_5.json,f767d92d96f31f47bcf05a607c49116362baff3842cf9e83c48d83843d639c6c
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-035_run_6.json,2b607057c6aca5888985af168a85fe79e62b7fe4c77f911dd220c94924aa8c21
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-035_run_7.json,8e324ce937ff231687855b3bc97bfd5989a4cc4cc5196afdcac3439dba7e3c2a
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-036_run_0.json,9c5ef76b507a8d7307681c171d87cffee1d3a25c0244d3c194a7c24eab478975
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-036_run_1.json,294eacd7aa72d03b6fe925aa8b5c11c8df24d45a7299f138187d07390bb573d3
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-036_run_2.json,1d0f961837c29382e44e5d8b7206beb915325f27adfb877389446549cfabf6b3
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-036_run_3.json,309cfea5081f8d322a9bb0e71dcfed0514219ff096c50ae8dc72714963ec61e7
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-036_run_4.json,3274dca7bdf07e4b3ade356dc5d81ed0b0bfb38526808dc0e0bd1e17fede6417
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-036_run_5.json,867a5522d9cc97d8233a74f6c0952f163538f263d8f1d95a45b32913b69aae1d
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-036_run_6.json,74ec99c0535244734b70fa68e5be9b1698d31f17370a1b00457a4ab2334006ec
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-036_run_7.json,178e0f215110abf57fe173510c863c9aa377e743b735b032ccd84e3e20372645
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-037_run_0.json,57f0ef99a35c5a273bbaeb5fa506d9e4c2316cca35e609e4cb6f6f682d88e5f5
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-037_run_1.json,862acaeb725897f8b09bcdc832b20b062375c572c0df9aea577d3ddf3fb0697e
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-037_run_2.json,e82a355e9ca6c18e3c97188f1fcd4927f391378db8c74def72eba16f76f7f2ee
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-037_run_3.json,adb94873acf8553fae8e96db627d66a97a020cb7f5abe3c2ab963d4a34b2c63d
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-037_run_4.json,15f342c1d08c688c9e5ce8aeec8ffdf23bb9ddb36e8dc736a1b43093eecf6967
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-037_run_5.json,6b9f62bd5417de32765391cd196bbeb24e54f89300bc70ea025d67274cbfa8e4
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-037_run_6.json,42c559f8ad88fbb2d0eecd7ab7258bc509af89d768b186dd0df3d68ce7bf8ae6
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-037_run_7.json,03033eff152dbf533e2b5acfe8c0f64929d6572fe6d452adaf7630727afc920b
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-038_run_0.json,0b9918e98ba1a52f226379a7d3253dd87319bd077837501eb25f78d579dc139e
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-038_run_1.json,5da480f5cfb62ebf68bfed03c7fefbc23a8681692e306a0f97f686690ca45506
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-038_run_2.json,16048f3c00684c6b6667cec92bd2d76d4536ff8eb2a494c46fc3991902e46b2e
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-038_run_3.json,163a499cc34d6968ecb52b6830a72d35f252de39e6c2f95cbfe4d2d44cea2265
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-038_run_4.json,fea3aed59954b273a9326aefe1f5710122c68b45f678d5de49413007ca9cc879
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-038_run_5.json,826c3c6a8dc272694af9f3c9e94c709c523f5e32abb17de780c304ef64166f08
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-038_run_6.json,f8967c5574ea6c8cc20e5d8c1799ab173a9cf286004e02569a1e04124180e3df
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-038_run_7.json,d7498b610bcfd918cb54c459b209e77ad07e34ed84f5494372a7160e60704068
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-039_run_0.json,be5077233ceff459b5bb6f2bc897cb7859c51751f8f8cfb4bcc5524b9866fbe9
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-039_run_1.json,d2b38b79c93a781187ba2198c9178411232ab97f79e3a60db241fc256822e9fc
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-039_run_2.json,735d1081dbfe35116abe3ffb4c00608b38636082e9cc1bc94c766c16269f9d36
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-039_run_3.json,d4347f71609516c42228aff40f01ca418f9f34c76c325ad6e7d210f50bd4d67f
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-039_run_4.json,642a8b21329c5bfa43bf3296af009deda8822c9b6b9e5bc05b73668f8e5a7730
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-039_run_5.json,17d95f5542f18bdc559e9f9d544db63322b376eebace41610e8e7250f28c599e
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-039_run_6.json,310faf9474e78f99fedf19e154784936debafcaf620be007434835f29ebe5e96
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-039_run_7.json,7d4c162ebcb96e47be5b069f8f883bc39ff2bf1dd09b48daf5b90d9df919f064
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-040_run_0.json,5b5e2923091e4cd1496522cbc6934f1fc94d049a50ac6225bb08c44cc6eb0d11
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-040_run_1.json,f42688866c3c26ac1c2fc2bdb32d9df2ec20ab8659a89787957ff301c5d0228b
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-040_run_2.json,a981f9df21b3b0528958fa98170899a4139d6cb56fbb027c3c1099f0304951ff
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-040_run_3.json,88cbe30c0b9ee5e6a11f8997580e3403e2b01d99f059070d1a80851aaaebca6c
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-040_run_4.json,d5a8c9679da7a924f9eacaa225c7e0670bfe5630379acfeb0ed258ed747129a8
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-040_run_5.json,bc85960846ad140366938aa88a48bf2d8f97e70b165cd2e20c0c86178ff6c20d
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-040_run_6.json,4ffcb15d663909768ab7ec70b6577d7fc685c79f5c0da8e5fbacdd0d8149f5a9
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-040_run_7.json,ca7b19cf3dad23b711ba29c79dc8beb6b2281e45c4b0fbe7ede339b5cbc2c68b
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-041_run_0.json,a5704bf03ec369460bc7bd30fde96ac346eb3ec1493c732ed821c244b04480b5
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-041_run_1.json,4296c5dc700476d3c4a961cc58c9241ef29c10f0e41433f2f54219f497a36afa
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-041_run_2.json,e322640a5d4f57e9c48baa0c250c76d1564df1018a3966e87b8c53abf406ac73
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-041_run_3.json,47c37e006d9eb38ee20a73ee995657261e9875e2eefb35e2f55bc3e7194c85a1
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-041_run_4.json,43627b3aa8305cd44c9e9606b7e30116548b1d758cfd6e01e6f8c9299fe12426
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-041_run_5.json,be5f9ba2aae61b3eb99876551a22aa610546a542bb255918139fb83245f51075
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-041_run_6.json,d5745d2a486ed21e028f21b73796410098f49a53086d3bcb4746bcd5b0f9b01a
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-041_run_7.json,e775e5004b113909983098a8f8ce636f9fe51c491a2b34855177f61d910f7f5d
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-042_run_0.json,f5c8ff52dbe4776d24b0343c354f82f8236b387f08e7287a343eb65393323f53
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-042_run_1.json,8f8027580bc74b6d81f82b9c0b7456f159f66cc13710736da65514771a08d06a
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-042_run_2.json,d52074133ccaaa0a099550e188c48bee709ae6d1c4492b3635f837d12f06655e
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-042_run_3.json,e794b95cae5b35d0220f8bf5c77e624fe5ff9b6c4567d82e3b6a2be9c801a1c3
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-042_run_4.json,a79c3ebab84a77c8f7f20552f12709f7dcc3f7bae4c11e7db74f7df09e819c14
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-042_run_5.json,3ff8c85f595e9fee99be9fc757586fe4c314b45e159eef7ec231e7a522632f76
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-042_run_6.json,7b9e4e62dc023a2b50d08c45dd500f8938c5300b5b92b19b91ea8366f10fb652
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-042_run_7.json,99781b9602ec2e520294df10588c8500a598402aa17e4335091135938c87e2f4
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-043_run_0.json,8366504fb49f92f4c0a6150ee59597a469e63732e6681ca4d8c8636e13458a39
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-043_run_1.json,3b58f0a8c664793f9e3e9bb105e03f55c06bf5e6866e02ff4515cf456fb081c6
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-043_run_2.json,29eeda67723a554973e5ad84dd277f0e5a4774088638c5b38878cc8872ceaa91
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-043_run_3.json,4fed2d23ddc6317f0c09f9b5846a76a57b280ce8b9d72bbbc353a4d4eff07c4e
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-043_run_4.json,038147abbeba3d8e59a812a85a2600b66cbd9e59475a3d595b41e1835f3b2a3e
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-043_run_5.json,62600b53bd0abc838b5138210be3cc9c294f61bc87b6bd8562bcd9b146e31fbf
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-043_run_6.json,4f134d20be2087caed4376b8edf07d19237884ebd5a2852443fb38b1f4f906bf
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-043_run_7.json,4c389905d9609a2dfff941def5e721c7f74e39acfc62c2a4e4dc6f8c8f8337a4
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-044_run_0.json,d4bc98a586bfb2b94434f883b9719ada1cfaa50f079fd5ca99aa57e0bbb92239
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-044_run_1.json,6461a2b269791a903490943c583543528a20933ead124cae785510c0313b514c
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-044_run_2.json,d29b925beb5d178d6e6ddb965f9152c9922d967a29ab2352e259019fa537289d
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-044_run_3.json,b87d17e19413efe376a3a0488d2e59e487d8c47186a5578c9dae9dee960f6a49
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-044_run_4.json,ad155a89171eb03f79734b445cc4114c841af80af18e12ca74279f6cc88a7ff4
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-044_run_5.json,068c1250988d00ddd14369d9f8a54c2a0f2475926cd86180bece536f2f0d5384
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-044_run_6.json,4a69daff191b08f51c0c79333f07fcbc0f2ace804f121a8c0b2ff0c0523966d0
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-044_run_7.json,0b888347c256d595a6391186186687c9cc263b930b8270b993908a5c2968bf6f
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-045_run_0.json,487acac4bf2961a791e141e08110b73d96012807a51a79b74de1c4f76352f61d
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-045_run_1.json,3db3c036a847dccf53b88f17f6ec1888620a01bb5b475be6567333a5d02693d2
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-045_run_2.json,3de1bff3ee97521090c4818c08fdcbdc4253912330f8b1bc2f3e6e0599071edd
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-045_run_3.json,8b0d40de7c82082bc457481c4fbc673678ff096a229f80d4aef1221f92c9a9c9
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-045_run_4.json,0bc8e40e5ccfa693b4ad07931f0403ad4f71d8aef13d889e4d1e257322b209f2
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-045_run_5.json,036c11dbdd4370bfcee2d7c9218cf47da0a98117f8333be5c35189ab25a04fcd
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-045_run_6.json,837a5b493f827a415d689106b835c451a15cc5517c786659c88d0357059ab32a
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-045_run_7.json,20d988de52efe330551878db6c7fac05c2819f8265cdd66cc6ca3b61e8df678f
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-046_run_0.json,9d7ae4325bbe3454638ff72fd2128e108039df0eb7d32e1a02511c3565357d14
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-046_run_1.json,8144bf2768fc5a3a673887833f4a0f828c602331d6a7e08f13b4ec485e802107
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-046_run_2.json,645943cdcd5d184076103d1db93b29b6fe34365010e8ec8e8f6fac0ffc8c6109
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-046_run_3.json,fe2db3c7cf67c4a62b219c5053c06227ff2d0db1c0b2b1833419dbe1e1bf5d28
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-046_run_4.json,39d7bd201c87147ad49f865e3beee6b6aff9a2a1cb558ca3e06f60ef7a2ed345
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-046_run_5.json,68aff5d2d8368ac2cff84715d227ce9df4086cc0a4d6dfd12fc9ec6ce48db626
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-046_run_6.json,f4760d63aa562be82c18b5182990f542c750603a121c65ab7710eb4ff85f0dfd
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-046_run_7.json,e62d60a99616fc38fc42f2ebebd401d95b5f010e64d21ec88179281cb502cb8e
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-047_run_0.json,191da423d8d179d93a6b7405ef4879d3aa1cc064994900c35d70a9cf6a280aa4
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-047_run_1.json,8aac603c19855080a067fcadd867a3e422c21dca4b917e72ccae85b09e26fc01
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-047_run_2.json,9f9bef1a9d72f33f1b27484fc26a8f0aa1cd131ae1378eac879c226cc40603d3
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-047_run_3.json,daceae7c1cba6a3a67ca9f70aa4507240e503de387a256d79fdb8450227d6ce0
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-047_run_4.json,9dc17dfef8023a76ec07610b5003e1f5350395f786d7c9f6383240da7c04375d
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-047_run_5.json,c21e5027e812e11007efe10c96e0151941b58a6bc6980c6a0987465a8b25b1e0
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-047_run_6.json,a2427c8e0d78c793ac719b96127eccd1b41fcf4f710292f11d6a4eec9ebd9937
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-047_run_7.json,bd74d29fd38485131702cea0ceec3161d392d7484d53240f8950f768975a4534
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-048_run_0.json,692929d5027cf77a34b78426223f2c2558efc76c634f6755662a479b8f852ff9
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-048_run_1.json,e9bc74334297676107740c4b00bad2a70851468ba0c7c2cb056c2e48985249f5
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-048_run_2.json,c97ba60afe86fddcfc26f19875bb60a42a5453672bd6abba79693b4539a49116
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-048_run_3.json,a8a3d667b1dfaafaffba29823ddfd8fede6e65d341de9eca53602bb279a9a575
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-048_run_4.json,2958b4789e2cdb3b2f134617fcbe8ef2c792ed4ddaecddf4ddea0ab07b3cb8ad
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-048_run_5.json,1736caea1cf600e8f50eeb0a111dc696326b02eaf3aae3f6d0f69c84e5ece486
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-048_run_6.json,679b4ddaa5cb33dad7d924e5f36c89170e7903f8abc3782e86d566327e57c7a3
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-048_run_7.json,eff97245db7ed8a585aaffdfb96d38d4fd5c9cd3c72f1e4ad91d220d705d3dc4
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-049_run_0.json,d4e79ccca43fa20e8cac796bf6e5a477b8191cccee80d09a9beb88b6998b0f5b
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-049_run_1.json,438ace8be930824f208d52d7058c3b969d77425e0cca9444804d8332b0933df4
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-049_run_2.json,7ac10740a27e95fb40abd460c2285786a73a746a747d5b1201a19c157f79e221
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-049_run_3.json,94a65a6f193b62455a966280f2bc2d4957efc6be4efc871e667849430ba054e9
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-049_run_4.json,a51c0d2340350008635d5fbf73c04481ffc914b4ed47ac8494a9792ec407b898
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-049_run_5.json,c114e29df206516985556ba4ba88db97f7f8974538c481842c405c3f75de274d
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-049_run_6.json,1e2bcb0bae1f51d08e81f69957ab5761f1d4d9e8b1a615716ecbec2a1f4dca07
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-049_run_7.json,9887f5f7c515d43f3d9aa65cd0b839edee0950e56c32a0824911b2c2c1a1397f
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-050_run_0.json,cbe54b894b03d4f941964c0901e96735f583741129aec445089931c05f544016
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-050_run_1.json,7ef60368e820f0fce5d3de54aa40c68f633ff6abbcf71ad200d4265755be611a
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-050_run_2.json,3d54a49ac18a1c0d29071d04c5368aae61d2bf68c5b4cadb642f401f96685516
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-050_run_3.json,40e50f70d7e04605b6bbb5e14e979858f7503ed7c43af9dc6b528815e3606aa2
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-050_run_4.json,5eebb330b694bc88c7778de9c7b28d3c7c5e973f687682f5257790f19ba3f1c4
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-050_run_5.json,9524326d862c5c061f5be0ea33a3cfbcdeadcc0a2e5d94d87586d2a5a938bb1b
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-050_run_6.json,6ff2a3b2608867d587841836404cdf2606ddf292deb1907cfdc475c3b3d35eef
econometrics/benchmarks/results/run_logs/dataops/gpt-oss_20b/case_DQ-050_run_7.json,89c36b0e2c73b28eae31dbafbf2469a95380af26c3de5f70e08731cba63882b2
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-001_run_0.json,cf3647419ed5c4b19ed84b12eb6e7bcd7f25011e8391eef5aa3b4eca602887d6
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-001_run_1.json,f5fc0387553c68f91f6ecbeba6a080561c91f2476dfa389e337aaf323f194a16
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-001_run_2.json,f6eb380c1eaf5bc6fc666fba7587129cb8152371afb9cdded780bf6677c3fea0
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-001_run_3.json,e9f5e5a7cacc31cfadffff311763e1effcc53ab8eeb133a3e4535f59cfca6dcc
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-001_run_4.json,28ddeccf4a878daabc8e6443c051b1af5ff3dd216e413a0c75e132d8bd727d7a
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-001_run_5.json,dae5579d1a2bd15d04582bd578e0146494b51ce19d340f43fe089b24fbbe142f
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-001_run_6.json,e5b0febf6720c028af58aab0b88dfc2b04c0a4eee8d95298d9d203463558209c
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-001_run_7.json,003b635382a557b341b750ac12b082a9070e4d230e19534437831ca4772c62d4
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-002_run_0.json,c3bb8fd614ff65b6f87c17f01b51c0936d6ac97daf14353affc3832cda34660d
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-002_run_1.json,3903636f1deefbb02be333a6d60fe1abb6afa8faecd287d2f316ba1d96bad317
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-002_run_2.json,039c0fd391721d78de5f96c5b3f032adff695d7ab5217442976939f88327c8c0
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-002_run_3.json,13b6a8a185efbc791107749954b0da37cd1f5435bb0ab741f4a2e1e663fb1bb8
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-002_run_4.json,518ef40256808ec9ffb579dc3d65f90ff9676b0f49def8077f389f8811eab0c6
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-002_run_5.json,ca0c340e06f23213f58b63b6d94d40d077c4637953641530fe032b0d8eb5124f
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-002_run_6.json,5848640044ef8dd9f1cf25869d2ca9e8d2970153c392b370dc1199fba2103f41
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-002_run_7.json,eb9c3044de01ef88f94751c8732c4f8578f6628abd72733dc268bea42656b601
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-003_run_0.json,ddd018752e5cdb59917f3519c0ccd9f15f901c875a765f4af4f61c30799e1048
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-003_run_1.json,a986a2c29fbf5a469e6777556c98ab1a1b79456b74f28a2dd88aa7a1c32f4db5
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-003_run_2.json,edfbb60c6f10f53f14dd89ebc1e1b76b1ecdfe7c44df8fc7a2e48705cd6fa769
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-003_run_3.json,6e26b07e63979997767cc5c626c0b0b83985432a09c9da363188a9babd094a99
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-003_run_4.json,04b24bd644feb8c909e156789708b4126096238065029f5b1bb93902f0140569
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-003_run_5.json,47349ff33f0fca171f29c6cdbc580cf10dfe4ecd02f2107a5cb04059eef4f98e
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-003_run_6.json,cc3cb206af20294641a66cdc60212f51b2f840c90a493ae9b791613a3534b7bb
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-003_run_7.json,d7f1455bc3e556715660a0efd14bf7b8c804b94e1321c9da470e4c600515ff79
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-004_run_0.json,19a51447cf1ae3b4d74f8aff714fb1ab5853c65792b03babae3a8a324875a4ab
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-004_run_1.json,2d95110de0e2f1a5616e54f58535b06efd301011a08ba960d7a50ef25926076d
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-004_run_2.json,2013fffbde861689b7e6343980b5286b8490045c3bde77591e1d7fcfd9a731b9
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-004_run_3.json,99c545ca50cda8fd526e7a0c8ad93043d9ba1a3fb02a1d8814a3a1ed1e5830e8
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-004_run_4.json,38fbf03da2e6ef905c8afbd56e91c8db31faf0c9b6a77adb4d19389141f0c673
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-004_run_5.json,3ab8b25be2af947274f8f92587404418113e7db1496eb03a4154c4148e97dde7
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-004_run_6.json,65160beac5518d6f6aeaf0738e489a5ecb901a2192e431ee70b78a8d249ce035
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-004_run_7.json,0ffd7d2a03f97fee8760393546df9640fc9fc6f5e972548904b9ef947af873d3
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-005_run_0.json,8fc6b0cb4fdf9f0ba667065e194015c2133a9ab4321e56e8da747cbd9753c189
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-005_run_1.json,5f027fea2cc980759e7bd0fff26e424c13cb71f589b268f3564504dfd5ff732f
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-005_run_2.json,c553e6802531dc9af3d80409540fbe867d613049dc82409d5bbad6ac0956cc5b
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-005_run_3.json,937f0502debc478bc6620493f23b50d978d4ea1aa36a20e8a522ccb7ddd4e583
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-005_run_4.json,8815d9dd32e27ca3847b529e5e8dc1d499cfc4b542ef3e239699f5c1d12cd260
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-005_run_5.json,50b991d20a29b4c83a4dfb50a68a66f9f9aa257e9776fe8c62bf6134ce791b55
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-005_run_6.json,4714ab6dcbd5c640fc83538d69a152dff87a1f93fa5d955f9de6955f072395ca
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-005_run_7.json,52d50270b2e094f568bfa197379701574e56638cd2d96063a3971afa7b7de639
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-006_run_0.json,25dc22077b5e9ad788cd3fc47585d6b4db3120f0da088103ea82802537c023ae
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-006_run_1.json,0808af26ce02255e04df0fdff27c383d77976cee18d1ac7fdc91320e90f4de57
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-006_run_2.json,64971e691bcc1bc824d65ec0950dfbda727142d05acc0906f5533585525afc18
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-006_run_3.json,129e298422469cd059b0c87c340ae352d78da80d335c474f0f66a7e087264939
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-006_run_4.json,c9a476d681f05f5c573ee3c2efad14e35b94f1d82e7dfa630264cca9d3a65e98
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-006_run_5.json,6644d6387e6278003a01b3ce9e2fba714ba719f20408ec4f04164672b578ac9e
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-006_run_6.json,794d743fe6f8fbc206a5bee4c5c3e6c602a118b3bb5c6bfaa0c48a9047080932
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-006_run_7.json,b9965c72b67d8122d46b1e7999d5b4bdb0eb48eee919564aca712962ffbbf5c5
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-007_run_0.json,53bb7b7345c46cd6abf23d14e7613a0484797513e87a3b7b41ef9003aaa0f602
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-007_run_1.json,1cac926997eff37d67cddf8ec43b3de1ac3a56898797b590dec7c78d81837a5b
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-007_run_2.json,6694989fe588eaf094703843e84af02920202a1d5595cd1dd7ee299d1c81806c
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-007_run_3.json,c7713c4f89f5093d63313f9f971d7a42d4d374b4b601451ddde5809bd9b05612
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-007_run_4.json,efe215dba2dd64297be6b65fe5690e5d773efc0b7347acfba607da4621d017e2
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-007_run_5.json,d4ee826eda1b8e810fbd1e49878b771ab38c888972447f2dd0963b979882332e
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-007_run_6.json,f21bee9dd2cff9b54462f2ebc5194654f918365ee130c5643c1d14a631fd5599
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-007_run_7.json,16f621ddeee0fd4091eb1e74784b8088456cc32cae00e5cf67df3d9494bad040
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-008_run_0.json,f4bc1b3af1c366a08002f714d23eeb4b094c8115b53bd192cd1504d2dc91228f
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-008_run_1.json,8881f6f1f66969bfebf2adcb1b6b8b45ecf7b2f1e29e9798e65a835776223328
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-008_run_2.json,f3593b5da80f1c3a7393c5e0274e3d5a4c2703179e1e31847113cf197201c6f2
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-008_run_3.json,f3b475f526b7408922c1837a388c0d873854a208b6ac535b84ad375f06d8e475
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-008_run_4.json,3eeaef59a1c375ecc0e3ddc48b46a0f9a5f1f653824e33d533d214e41ac792c2
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-008_run_5.json,ca0ec1b2e488a1e3629101ba6f7bd38f36ed37907dd4955cfef29ad4ff22f6bd
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-008_run_6.json,4a0ae7598932159adc234e7eaec07c408f86cbeeaef2e10e2ac347c697d76480
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-008_run_7.json,c1daf23a43f9f6495804034b05a3b223df50d8c048c6a666ad20151c7b4f66b4
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-009_run_0.json,b43f57e88c69a4788d63b31673ca7bee71ed569f30d42334dd10fb6ef06e7fb0
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-009_run_1.json,b1f1252a7080c00214205c3377f651b3b694969fa707716f4ec63e556eee19fe
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-009_run_2.json,c91f1d94f3339c80c67fd660c416e142204c874981563c408a886770281e2c86
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-009_run_3.json,ce4f25c776d35c9d693e893b1d9545c0e19834c5db97d8f188874bca0e0936b3
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-009_run_4.json,ddb7ecc7e99927cee9a7117ed3d62bd1bede4f4cb57e204faf154b993f09abd8
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-009_run_5.json,e8663bb8b1313b607329b1ac025940d4fc535bdf6596062975179555b53c7af9
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-009_run_6.json,268141b28a90db7a04f885f5b8e362aad683252cd45ddab8581889d09bf8a393
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-009_run_7.json,e125114cb5a05bffe50b6462d3e73e00c6610d2437890f879ad42af632143b56
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-010_run_0.json,870807651c80138fc2f819ea1a919fe98b29c4747f65789e845911e828cbfc1b
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-010_run_1.json,fd316d46afea053aea359a3048884d980930b9561fa207a31ef6a3b5d2cc76ac
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-010_run_2.json,fe5ee397511478d7a0458a45b4701509e26fe397b0fb6c4a8ff9484c5f846a04
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-010_run_3.json,1be56c79661087b7c0cd260156e7fc9cefa72ce432a72684107ad1836b8e4fde
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-010_run_4.json,b6bf8f106f8b3aa608431475ee5ef370711d97c4d470a3f40fc7718bbbe0e738
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-010_run_5.json,63c14ec4c716d4a2638aa2db86cb20a4e7a828af6d83ff1ba4f9faca9011f9da
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-010_run_6.json,f2eefdd64cae94c7dae4162ad0100a206fe56e45cc5c42ec16dfac82df0a7ce7
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-010_run_7.json,e37579bc266d98f7858df8ee12da295d431a6cc246e1b366b847089a44bf5e2f
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-011_run_0.json,193cf09733a01c9240ced898eee74fad363ecf9d4791bb04d38a35ac64ec5769
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-011_run_1.json,4c85dfdcce387cc251a8040a84e2a75df065e8c5e4a99cf5f2ee8b31e05bbf94
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-011_run_2.json,5a079e5e968970a7502dc1f2a961e83bc996a3ac1b5f85086910839c6967ad4a
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-011_run_3.json,92d3bf867c2e1ab3ab0a3cade11df588292df20adf7d5fcdca4ce06eab5ddec0
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-011_run_4.json,86f4248f18c2e4b582877267ff0002955931659631b42c379bce666484d5d309
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-011_run_5.json,db5f5836985b293dfc06ab7976b572d1b7b597e6b582bfa33dfe2b64a7cd5cd4
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-011_run_6.json,0aac91e6d94e71f1dcba83878ba137c695eaeb7c6c55868faaf8bac88649bf0b
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-011_run_7.json,bb64e1021a439be92ec65e6eb3421ec209ecdc81db1984da83d15a5d3aeea95d
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-012_run_0.json,ddf5fabe65230bfd5a24f47f8ff93535a231c6ec3a574175e3f6b910a2abafbd
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-012_run_1.json,78ed337db6bc1d4a9859feed3bb8170913ffa88bd878da0f577b8ab833ea2ae2
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-012_run_2.json,d2af469d405aed69392718e4f49dc6ecb11b291925f9eb385b5569a0134a1e9b
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-012_run_3.json,262b0b7bf73e336fe8e018c865ccc2a812e9dba4f8854fb6b7f743ec66fd3fc9
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-012_run_4.json,a5eb98b279d589c09785ed0b14eb4880f835c80242251182298342df615709a9
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-012_run_5.json,1c63f794badebc0b2310625e0cb768c412ff799d70b8c29b22185bee16659bc9
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-012_run_6.json,ba6f5c8ec6a9f295616a11512afd80b3040f6712e65a25e88b5c398540c187ab
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-012_run_7.json,41921f43355bf9569c076fe9f44b5735efe35b5738200517f6f39c2fb369643f
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-013_run_0.json,25b0466500aa345a3542e177a10578d73114b6ea91615ab5184e5819c8a328fa
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-013_run_1.json,cdda7c14a255c7d54f4eac96591637187432da6f9c214fe0feabace6beca20f3
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-013_run_2.json,57043ef92d81d5bf32db80999ce5dbcfcaaa55b17ce2308a4f35629a76c5bece
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-013_run_3.json,b97ab8cd764680668e8b6bd39c2566f4afda1651216bdf3747bc5c04cc3c7844
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-013_run_4.json,984456d9992267bd7c775e311c8447c2b64436a77939fffc53322630686523b9
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-013_run_5.json,01b6fe2d0066e0c53859803740d7ee94413929e16bea98c3005561c077b6df8d
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-013_run_6.json,a405fcc2e608b47e35106c3cd31a19f7172e85c6e982e7724d3cd262ccf45a3b
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-013_run_7.json,2b2da137279604afe698805348c87d2d521f83f4b276f44b781b72f308968337
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-014_run_0.json,7e9d88cac3021f9c852ce89eebc584734b72362bb717cf8c46a024384215e7ff
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-014_run_1.json,b3563b225f2da589ecac73573eae87e0f99f10626bbff2386a1c2e0f5eb749a0
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-014_run_2.json,47c17a60a6e790032e1d706e66e6dc94d12512741ab716ddff52182dd340bfd6
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-014_run_3.json,b6f1988dd17c4a75483c783362a0ae41d1ffd0caf370bfaba0e2de547742235c
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-014_run_4.json,55469807f3efae68613c3bd4f9110be928beb6afeb1f7dea2aec2ee99c831db9
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-014_run_5.json,e86931d423ca3f3a3a5bc737008ada2e3e2a15e7f2f8ab321a75c2cc16152741
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-014_run_6.json,4f01e054f65734cf3f760791b8b90e3797d677dec655e755faea38e8a227b91e
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-014_run_7.json,c9f8402fbc0c12a4227fe52d8f7567fdfbf347b0bb463ffba147fde87e56265d
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-015_run_0.json,9acfd12f799de01a41338ca002a42d49d0fa3778ae3040634598ce173867fdd0
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-015_run_1.json,e51f6b92745284db43ebd8efac70fbf8c261be983a9d79e4d973675566c34c50
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-015_run_2.json,e3a3ccbfe488767099145cbfe2943dda3c43114cd96606d33b96536143c560f8
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-015_run_3.json,9343bb3e63046d4c299f93c9fc7fd9f08f61e6c1cf52e2831b97d5dc1e6e9a59
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-015_run_4.json,d42e29659fe9586f3a45615c98d992f204452b807c148bbffcc81d5f91a7e4d4
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-015_run_5.json,035dd0b288b636a65c0c92b5eb9b0099ab395515af1b1083a86047838d8986f5
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-015_run_6.json,eae27815a595450c0f4d1632d4304d47073a36471eb1a8df4e98c6d54c7ae872
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-015_run_7.json,757185d692d28225acb8d167598cdad6fac75720ff6d67b313a8d2e3e153ee54
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-016_run_0.json,659cc744d894a62f21fd12efc3c42d869afed57f928f69f40ae1e3ee7d30e94b
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-016_run_1.json,7805929d2617594ebcaa925a8bd46dbaef67ac45bb61abc48022bcb79b39529c
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-016_run_2.json,ee2390750d4c77672c54a1fad506cd68bfd91738c2c4d85fc683ca82b05b30ca
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-016_run_3.json,b94df29fd3e62256fe480974b6cab14e4497464e42261459852e2aabe13f1c4b
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-016_run_4.json,6c77922bbf9fec578b92d68739c962df40f1559bb3b0b71d2fe08d88b822053a
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-016_run_5.json,f50a77661da34d9761eb60a8e4ec52a8f431fac00c00616836c3df10ba6387ae
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-016_run_6.json,919ce74c58fed128ac6387b1b2f21ae01512fdfbd7c263b0fccea8b074d49c7d
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-016_run_7.json,516867220669ec071b9fe0f87d663a0718acb753bc6e3ca81977b25551f4d2c8
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-017_run_0.json,7608affedc98a9306267c45b60c0512a71d98f69ee562e446ad0bf3148fc130d
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-017_run_1.json,277c0e549e49cb7b4b8a9957c8caa481efd4504be476bed2d4213253acb98e29
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-017_run_2.json,b0a340e79d12e8d074c0b31bacf42b83cb92fa53c431c8b34c228f82c7411749
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-017_run_3.json,912a1869f703858771568169ab64e2b18ebe1fea2e98c7839d5c1d4ae954338a
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-017_run_4.json,8d173832e54a2599665a02ae34c8a9591833521c43228f4a4f9bdee06f80aa44
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-017_run_5.json,638fe9791e76495d98873d23e99ebd04fd1eb3e08d9a491e518c34dc988fcf1b
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-017_run_6.json,3213e56fb3dbb757a429cd4b684d51dd6dbd4a2e020f5af225b143a6144cf5f4
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-017_run_7.json,08afa39475ed9870c1ac47fc8af48042038e012d94f1f8d89b618058f3385f1a
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-018_run_0.json,92024e470f8a7c65a762a0e1621b18780cfd985a30e2dfa51ad2b5add4ef8cce
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-018_run_1.json,ac919555c8b5e166ec8bceaf65d95084f1847a7eb3fe25d819af162c128b69bd
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-018_run_2.json,ca500ddf199b0ad6a967fe26b5103df5b3f4b716016cf5d034517cb8ab9c0628
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-018_run_3.json,f02f49fbc64d270d8fef03f1712c0ce65a3707493a6511dbfc58695ae8c4edae
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-018_run_4.json,6d35d8b0f9615e375fd2b3c7ab28eea27fd61747a4938bb63fc25e0d954d2633
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-018_run_5.json,1ace2f1faba114cb15be72e08f553d9ec86ded6d2ba3d6a0e3ed55e67a132e87
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-018_run_6.json,4f68ffbb206846e2a5a1f2ae3d16c4eccbb22048583acc27a2bf4b9cd5304d95
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-018_run_7.json,d223184c1d79d3c8630bc33d8e3b4939d5c538b73c027cbc2018f64cd7a98bfc
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-019_run_0.json,917f2f49dee87dcc4d93f77fbc91db42e431478db9231d944570acf42dd44086
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-019_run_1.json,87a4c2025fb0cc57dd18a95db8bfe11ca645ba69a1bb8224140130cf4ef3abaf
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-019_run_2.json,eba4ed69012fb99f5763f9e37f6516d66d2e58c5e1bb08147332d289795381e1
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-019_run_3.json,f8b92f11af83ca97ea1644a6b43696cc7db0b0fcfe2713955dc5e30ba2b8c7e8
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-019_run_4.json,e7ebd18040f93f5d8f3d2578cf109b49b9d13ca8e5c658fa779d052f043b2b25
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-019_run_5.json,2e044fc5226507c207f870db1b25ce265096f403567570a3f36502f75a51569f
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-019_run_6.json,31fb8ae3cfda68ac14897a097e07b8cb5fd5765bb972641dea4a1c2bf50dfc93
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-019_run_7.json,53dcc86d5066b7b671ed58fc6a5eaede5405c9920ca815c04ed6e2dac3c2d2d8
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-020_run_0.json,792d0fe2e3047ee437e447902a023876467bc30fb90b68e8dc72e2148c939450
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-020_run_1.json,375d7286114aa0b6c5b0aac121fe6206a804ceb790543a4fd5335105a5b7297a
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-020_run_2.json,089b1a28f4c653724fea7902603111566bf5c1b598094df66eb7cd52f17aff26
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-020_run_3.json,6902e466ebaa03cd6f97cd280f83c9e3da17e7f7ab5e4b67e9c5b6d210e42f8a
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-020_run_4.json,66724d3153a532df130cb754f9ccda3173a91964006fd6c134ce28fc99c2d7bf
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-020_run_5.json,feb55dc57783fa758367368c6162e5d758505d2d03866710943ea54c7d075d2c
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-020_run_6.json,2198d5d198cca798bdaaec2dbd1f0a15b1f62ac61ea0a7b18aed4e4c621be17f
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-020_run_7.json,e46559270682961f006a4ed421ed7615613d75b0aec1c3395ccc8e58751e3df4
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-021_run_0.json,e1031318491496d478a859591011cffad156a639e0e9ae8400b7d88f03f3508a
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-021_run_1.json,1e19a0ab7d71261b8ef20105abe4acca696867cbad9c3268c74c02d4d4c96c55
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-021_run_2.json,b28900145da82f22ec6c608e4d9e13360b31d0ab32cc4eea0d38946eca08524e
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-021_run_3.json,c2f054a69d284f2c84987295cd5582f56be9b87f041b4c6141211d51b92123a2
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-021_run_4.json,8a561dd5bf3a977d2983994e5f88b70da5b2e1633975e8a8ba530a084fdb39d4
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-021_run_5.json,39d3dcab6716d008d13b0c058bbd5a621a632dd9ca4ff5df9976fb31e74a9c72
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-021_run_6.json,e87d39b544467192e5bc28183b985649e80407355e11dae41a1d71ad7e4a2658
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-021_run_7.json,942237ea8a5fa4b64b4fad12af7618f174850ec75f6e2e32c55445dfdcc59a00
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-022_run_0.json,4e9921dde97601ad29ad77692e793339f83e31a3690189926c2326773ad88636
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-022_run_1.json,b968924f6f33686d8edccd83977d03b7d8f79f7f042a2d67034a38f6f000b69a
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-022_run_2.json,d012ca99b87b67b2d260c2c743c46a937827140a311410ac705d9d96f28699bd
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-022_run_3.json,b751d7ba8f66b693eb010f3e17b4b8c5d36fd8ba206122c2030bd340d574f710
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-022_run_4.json,08e71103b41f69f94cc4cd9d00fcd64cacbefb45575e6c34bebae174da462379
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-022_run_5.json,4d57edaa3ee6cc5da7f38c04b866833f982aaaf3866410a355120ca69ec9c1bf
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-022_run_6.json,dda023794b8005d6bf0c35a59e864fe55de5b133aee5785fdf90b569787d283f
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-022_run_7.json,926a4279c666902b7cb992f3d42932fa572bd34e38aac18680fd247a79cbf835
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-023_run_0.json,c4657fb86d1e773d467a5c1cdabb00344cdf659a24ece248c9f3529c9b8a6659
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-023_run_1.json,ea5277390a490e197bd0d78742a091d480ec048a2227e75afb6fe7244e49071a
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-023_run_2.json,55efe7875dd106caa7ab999b599cfd830f76ece7b27ef1af4bbe9fc7c6f0b4ec
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-023_run_3.json,239b506964ab20495282bb0c4998debba2d910d9719fc6323b3095d3e2b66784
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-023_run_4.json,b78d7b4a2739c74c82113461f64a6a1bf35fb4f1435b02f7b4352daee9a35a0b
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-023_run_5.json,dd8ee8486311e3ab4b5f2665dcbef83cbed379f8339d05d3d2aade873105411b
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-023_run_6.json,122e7b2d05ec9863cd122ae825c40aaf3172012fa439ef934a1b7eb84a7c3ce5
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-023_run_7.json,fca07615e965311a002f9d8ee615ba3c1c4691ac3df49d2e0d965f3fb90635a1
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-024_run_0.json,df7004ea5541d91d9256f55c82fa7ac3057ee2d52a91836555e622e0f369f493
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-024_run_1.json,0fc38e954983c45ffc2a18474c015aac5bc627e213f89aef4ed1d3a0b95ac724
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-024_run_2.json,39569349e0febc9f1db67bcad9028a9b58364a2c50004e35ef7604d97db8a193
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-024_run_3.json,3147bd22d7b77cb14a60f58545c5e5b3057c7f88ffb7a9a1d7b56446454cfd68
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-024_run_4.json,bacd182516d58e5141db93dc80d77ed679f1c968c323c76dcc4a9f0b028a9043
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-024_run_5.json,6307c5b0a571fb44e340895314ed9fed0bf842cf7bed23ec173663ad1644681b
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-024_run_6.json,3e954c72ae31e985e6df8c01034061dc5a2dc15698da50c39afc98cbf971d66f
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-024_run_7.json,901670384ec01af7924169bffab167debeacabc0e0a92765fbf3c8d7731be316
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-025_run_0.json,bca1730c5ba634663e7c817af9a41bb6ebbb9a37aed36708cf9ab323cbca4da7
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-025_run_1.json,9d7181ba4094dd830d07194fb59158916b41492ed0a055581053f34ffe0a9f36
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-025_run_2.json,477643e1cd8c1cb81f218e73ee67a521f8332a9259489ebe8ce100ae49602dc6
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-025_run_3.json,ad925b5bdd5ad72265c0076faffc5de228382d0b1200b675096fa896ff564497
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-025_run_4.json,c8d5ccb0616c03f55afaa151e238b829afb58bdddb8d375a3dbc9b17d229a8f5
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-025_run_5.json,5a5ef23c8ee1bd539ee4d42abf0121caaf3b6dbe28b9ed588376b4be41864204
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-025_run_6.json,a566e9de273bf7ee5e73554f3b0cfadb37950eeb33d85851a5777590a7c1a35e
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-025_run_7.json,10d343f8af5c154504f64181e3d7f6b5b61f22e17f61b78a7de537e2f88a7f06
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-026_run_0.json,9d89649122ea86e77f100ae11d1f701b050edfb23401df120914b019854228d5
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-026_run_1.json,470e22a253908c2e8da822bef62060fc08f53dc451c042e732564eb1ef2b44f3
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-026_run_2.json,6fdd290a2ae746f54175338f95086608d9aa181a109a3e45b985d821d01249cb
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-026_run_3.json,ce995b01a638656663a4598a707409846e1b096ac38c4d5bb73eed2a9bf6aa7d
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-026_run_4.json,b6c95df4c0193fc3faa0fb2062c342f0c1b3f8e48132c7735a32b1671d16b4c6
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-026_run_5.json,f217f7114a28f42e3f45a60832e8b272485f41b81c39d2f86b29f8023e062e79
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-026_run_6.json,90cfcc9cf49f20e1ad74e74a6035e706cd15b67bfd3dcc7976bd32a854728181
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-026_run_7.json,e6aa8fce73f04e956a52c6b06ef5288a95153acda4a78d2dca9a8f68986510bf
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-027_run_0.json,478b6b5741c7faad08356dbf25b088d4308e10487f5e0d0d30a739457b18ae07
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-027_run_1.json,5cffed89aaf0d2f0571308dee4b4ff868bb2f42896e66e49bd0da64210be5eff
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-027_run_2.json,62444ffd8c4c9a1bbd989c99716ff122ccb2a90fcfc7a7eeee1741d1f01fba62
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-027_run_3.json,619acea20815592d0da132ac598ebce8f97afa9c5edfb99f981131001412fd08
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-027_run_4.json,d572cbc37a074c2b24e4b0bb976d99d43a55a99fa4fca8c64907d0a76315454c
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-027_run_5.json,0a0a5ff7e03226a05d4673fc729e78067db94bb687020273a1f6e05be2c610fc
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-027_run_6.json,05e80b85b37e42671a0bca648839249ba6771a79085d45d37d3590bc038c84be
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-027_run_7.json,dc1e0ff3cf2227cd8afb35ef532c4659fc4f9edbe4304e4f25c5c4dc2fefd2c1
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-028_run_0.json,6d8d9643e14db1682cd09bd58edad238f85a5e7da7f8374eb167bf21d4520068
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-028_run_1.json,380e45f97ea51136cd706aa2f0c072fbce631c20ad6afde79f9f1c5db15c89ce
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-028_run_2.json,68f4f300558f6339376daff91e05f1c4b38d4d79be3727002fb44900497a3908
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-028_run_3.json,d3a4f2351c58b5d1d85ba8764b699564beba34d543b399aa000c86e7a098d84c
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-028_run_4.json,c58ec61bb7780c5f41845c934eeb6e2433a35b53e7c05c85015240f0f9bd1d91
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-028_run_5.json,404c957101e06cb8a1971dcdcb690eccf0c616446c2867c4f7cb7eb886479154
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-028_run_6.json,51c130aba8a60a463b6545e323f95b7a3f42daaa98ef356a38e4cd3f09f61dc9
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-028_run_7.json,00e4c5829c7a147e1478d55ea406d3970567dfc7ecf8af209ef1fb65f7f99552
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-029_run_0.json,2d40d4e6fdefb1e1aa5b9314c355ef25157d2795d39cc07f6a7a2354e1205912
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-029_run_1.json,592f376884151aabef62bcc03248c998e5e3ad2d9892a7767914ed830d1a03da
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-029_run_2.json,da4d770afde5cde1750e818695b6bb15d5b68ff7f37d001d6270e7e891b4d11f
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-029_run_3.json,083377eb894b037878da61bdd1c98b090d8ea703ca2780608655a1a113729bdb
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-029_run_4.json,70f0ea167aeead2746a99cfaa97d694dc7ef008318f6cf309898c8c78e609156
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-029_run_5.json,2c9ec0d2c3422b821ebccf0888c5b0440b5cb5eb77c93420fd6e8f4449f26c7e
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-029_run_6.json,121c2cc74f5b774d20332963e5185100a0828bc07b36666e727b2d2f6c3afb1d
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-029_run_7.json,fc166ede87c37938469516778ef57e3e0158de19c316a8f80a28d5ba7a317905
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-030_run_0.json,946c20d749869ff626fde8d31a2ddd6df141ab6b1de9980017e8b2baf987fcdb
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-030_run_1.json,c02aec79d3e36732ae32f6f84af49e71f2d3c821734226c2800c84aed2ae65e6
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-030_run_2.json,e469a1b40346e8c3acafd25091709b5650335c53b2407d1df38dc2844d39c01e
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-030_run_3.json,9bca4346bf014c81e209e3f718129bc01ca1ca0b4f83ddbe97a54cfbbfaba569
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-030_run_4.json,cda1ece7cbbc08b58c25c86e82b6db261af540a26d8a5455fa77c7d50aa452c5
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-030_run_5.json,b2d61fa488f05dc6127724597a214896cf10e2f71a343145e3fe3390ff4bb7ce
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-030_run_6.json,e38916628e28f065e473bd14477dddf4f67e5edc208a64be094954b480a3e3fe
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-030_run_7.json,504e5bdf50c95c4dea036114d652ffc4f8e6966e3f6c2d1c8cd2e0443f51cf06
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-031_run_0.json,f8f367105dd13ea2830b97c87e585f5995fae19f52d4fd1fbb9f441b4db675cf
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-031_run_1.json,02c8c7070db53446868928a7aeed05a27bb10fdbd6159c7625548fe68b6679c3
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-031_run_2.json,9050663ccdfb7c8b3d862b53066c66cc72f75e64b29d540abc4fdb297a9b12d0
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-031_run_3.json,4238e5e82456d7c0b42f6c53a9519ee0853857988bd94cc6bdbe850f89532a8a
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-031_run_4.json,8f5ef371eed806672962b11859ec6690ca4ef0e154768cfd53ea6d89160bb3c5
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-031_run_5.json,55da75baad8cfd8d362c9cf2bb003295856544db17286f1a708539141ea1a0d1
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-031_run_6.json,59104509fb2c1e137782db5023e553a24000b821fc6491af1f0c81c3ad3dd872
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-031_run_7.json,87613fc31bb6739d6701ce0e2799d679cbaac6139f3b7b913809067ef9d0a9b1
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-032_run_0.json,660d19b6013c807919bfa3bc6c0f60cae23045fbb918f4ed225d19a580a28d07
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-032_run_1.json,ce3936281ba2b8c507ad630adb2d31e3a749ce4e250b2a46d56b1afa67ab0810
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-032_run_2.json,25289d6782e0188ed3a4c40b70da7df743ed18e0409145cdf0a95635ae71ad42
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-032_run_3.json,28b9f6a88e0a456c274993648ae4449fe3929f2fbc110cb31698d53a62b5b56d
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-032_run_4.json,11908330706f1f99fed0c85116fd59cabe4019fb6ef84a7f9f6df267bef57093
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-032_run_5.json,97a94297c12ba712567edda9da68d02d14e5a4aaa67588feb4e170f758c54046
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-032_run_6.json,436b570d0c6bff7977128175f611d02ee68275b3a2212b6a8d456eda646c8cae
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-032_run_7.json,7dbe623b0b8b9ebcedcd448179ab78a1c0ad699217be3413e5485b3174642885
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-033_run_0.json,ea8c996a086a82d181a17e805ada5f0fd0f0e665fd7b919ebb24ccc840ee34d0
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-033_run_1.json,d4c70b87caa0db9a9abab30a9fe5684835c482ba2108dcf44cea571a6924da86
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-033_run_2.json,b657b83fd15db93a7de91cf311808646a5c913babd00ae04caca38714ba913af
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-033_run_3.json,50e6f47e3de10062cf5579cae8cf503034ac11003da2d4a0019d3ca76ac93a97
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-033_run_4.json,c8193d31a51b198b812f492fd2fb11a89406e5529cf895ecd3756b551ce5c5af
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-033_run_5.json,047b82275e671a162ddeeadc4167c98cce5624605fdc48362c507505bad78e0b
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-033_run_6.json,8efa7314522d4085e66c120a62c462120fa5a6db680b7ee8ab04d024516611fc
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-033_run_7.json,ec48078c1fc3365152b90ce6bb9e864ca54ee40bb3df19591d5d0917b439285c
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-034_run_0.json,21133083a5af8fe97e07238e9ece103b4666acb9e82e3d4110c8862a3ca20fc9
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-034_run_1.json,77a102e085a5c47fcea8bdb468398ee750677c7e6ce5bb0d41e24716e997c72c
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-034_run_2.json,f6954447bd321ca4e23e1a06f354d4581dbd3dbdefdb942d7222a9370807948a
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-034_run_3.json,495f7bee13edc2245c8e56998ec4351754b755893a3afadb7a3d892fb6fd6325
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-034_run_4.json,044e07dfe1e6fc1e12c79e0d16c68d7a2240c047b2237a05fa9c377c2905d70a
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-034_run_5.json,c251390a88262bb8a9334b63e3e98ae4725c37d43aec1f392379607a2d816d47
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-034_run_6.json,d5182b8455c9d76d4746d1f34aa3a202c87bd9e7899f51060a5289f9bc4284f1
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-034_run_7.json,b628d96d81333c420c8a95e63a524dc87905a178e8b556b09688835135bff6af
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-035_run_0.json,7b43be5d64f63bff2679f87b53a615db47a85049357b1a73489bcd59a4499e5b
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-035_run_1.json,9b6a762997a5636037d7ffe323139e722767e868e4c7efbe53f3b66136616b58
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-035_run_2.json,f27243a0e9f4144e95da1243146b37de1a4052377049466130337647699c198a
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-035_run_3.json,39a32e5988e6cce875dbd3fbf6dbad3e65e2df8cc4c0bd8621a75d95e4afa7c4
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-035_run_4.json,3a95b135fb0db5f17f71cdda5ee102609d3cf5b0ea1b5f4916893faf872e8cb3
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-035_run_5.json,45366ea6aa3d528824f064bef58fe1386e0bdcca74b26e8a7045921be60b40ca
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-035_run_6.json,913e2b26dde118f615e29e18ed602d3e9ab567d45afccae1d018b0df6f62efa7
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-035_run_7.json,ec4a7caac7af5979840bfde8200ee33502599edf4ebd59a694c0b020568c8cd6
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-036_run_0.json,edaa0bbddcb4793360b60d7e7f438c458fa98f1a71dce1e70152e74fda99d2bf
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-036_run_1.json,31d375e81d89149d52b97a3118c72bb3c839047a510a8e9b2bdac013aba71d9a
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-036_run_2.json,a550b8ac9a07e588bf7dcdb24476adc32a82b460c0862fbb69fe1d4ef212ee63
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-036_run_3.json,b915e4d84ed55c560f82c22789fb442d767ede3dd5b63ee8a389d2ae464870c4
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-036_run_4.json,61070582a0e659bdc068053f38a5c914dcb8cbf85d9b002f175206b0b8176b5e
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-036_run_5.json,8145bccf1737032c3bc2d346ab5c42e6ffde9e986d0ad350219f5ef7fe2b880a
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-036_run_6.json,834f7014604ce404406e42e691a7421139ad648f3ae08034f880ef2bbc75daea
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-036_run_7.json,3a773874d87b967ba825353b050ec5240f7e878df7033527a81921e7b3d50986
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-037_run_0.json,6ec7456e49ac7816335d77ca0d81e7677d2f1b47f881ccedb37ef9a44df704a0
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-037_run_1.json,a7539f5e8288b020ec91ff0ce132fbf96a1b8f53c8418ba5d33b7af35f1243b8
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-037_run_2.json,06d8e4d0b36d436995f27e32a0effd02038ada1238a0215d910ddc3f982b671d
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-037_run_3.json,00b6e997c15f219a813f36e39be7fe958d457e53fff1b93e6ea3ae4bc0ebd8e5
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-037_run_4.json,3cb6d92c7511dce8c182555fd8b6a6f62185502f8210debf001ac5547de6b221
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-037_run_5.json,1e9551722e05b258789e484530eee90a12907bdc3ea685c7223f7369c35a5c24
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-037_run_6.json,9973afa979f472016ea75ed0fab0a3542c05ddf204379caeab8f0c1e7233af7a
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-037_run_7.json,c730ed646a2737b4972dbdbb55518adff6c93ba9e87f2c4b540e7e378934cb0a
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-038_run_0.json,c3b35a332817c29b8d486bd2eb3fa45fb2a3559c1cbf5685a2270b11001baef6
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-038_run_1.json,bebe88360a9021e8fdec1702104c8b520422c79b16ebe3e5e3b7b71fe890aec5
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-038_run_2.json,1da7cbb5080fa85844ae6315dd94880d918beb00111a1b07cc0edb1b1a1e61f9
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-038_run_3.json,6ca78f414b3e2da55ab85e7e55a2d46feada791dd6d69629ac17d3f40f30780b
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-038_run_4.json,5158847d057cc4e6b842753dd11995c93856d81478e8376dc4389c45092325e6
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-038_run_5.json,4280636c8496cd25d6b67f489d4511595b912bce4ced649ffd27f049abab1831
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-038_run_6.json,38e24071babb092af2631861aa26d46a20ce22d96dc717a821fbf328414beeae
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-038_run_7.json,0212d92b2a57b09c1d298a46d11ed4d427c76862edcec7411c91c7240ae94bd6
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-039_run_0.json,0c4a6dae6bc913e0115ac187a4cf4179e3948fda219cb026cd174506b5fee2b8
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-039_run_1.json,0116c83abc83ff0419839a5190f4d141bab949def88da8c484884b60804cffe5
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-039_run_2.json,db8526c2192490ef3603975b625b0c8505602225d7de2a4a180e0c602d791b82
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-039_run_3.json,15310bc64398f79e5a899955eff3df60bf10d58d89b36684858a39a9be99f0e1
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-039_run_4.json,2042a4185047f9547656172f04d74085ae9f2201a16fa9a8913d31644a4e8d3d
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-039_run_5.json,4620ce64448f775e1d548e8c246a395d65d17cda6b2d0d157bb447271d89f4d1
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-039_run_6.json,d111fd0939c3650c910e7803b26a9b4df63f5df975adc7d9c530298f3b3d25cc
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-039_run_7.json,873bf8adb4f36b1a7195629af93bf229a7b23b3a4d95c216a293497961e3e326
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-040_run_0.json,7630a2b8f1f061c9ad547b2376d8a44c03052fd64c3286727ce95b0f05e9cb2c
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-040_run_1.json,cac3e7cd5e5851fd4220b270839ec42066bb783b83971d5406ebb34ec3e3ba0b
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-040_run_2.json,ac11a9bdfa8ec12541db58da1a7a7ecb1bb4e4abe125e15891e043c495ed249d
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-040_run_3.json,8c437cc719b2747ff456bc99a490ed98ed8d94d2a29f36697156fe8a3dbf3ebd
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-040_run_4.json,5d4891b3abe6db821ae30dd1be9ada62103473d5279c25832054e6a648cbd872
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-040_run_5.json,2eea9193f4b4a6feab92c714bbee31fc65a6e863e6d79e40e13cc6f5fd0042fe
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-040_run_6.json,4e10dc9ac4b7ce3ca7afcc317090448175b2570af31172672391758f9dabe725
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-040_run_7.json,5f3b1092e84b541002da962175d9638f1997023f27e6f5ceec47182feb7221ed
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-041_run_0.json,ab51205a309c7e44e703837240fbce6e529b06ebfa25d2c028e90c4fe6227af3
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-041_run_1.json,1edd2a9a027a8d9f124514ffd24cc125020fb8320a7abf671c3ede2158e9cd79
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-041_run_2.json,87376ba0ef1443f346e6ce962470db19ff645c6001e0687e5adc228e67ceb025
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-041_run_3.json,15c436e8064e524cd7a99d4d9415332826f86a2d862a57a54c82487548979ebc
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-041_run_4.json,552616a1b7c118fcc581b57ad8135327d618d7226a634219f53ce81e7b04ab99
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-041_run_5.json,7c6e445230563ad5d237d4858597f09b14eb1fdee677280c1f81038d34d321d4
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-041_run_6.json,187bca832773555da4f5e06f2277d6b4e2575ef4b38bbad71685e27fcc818b0f
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-041_run_7.json,25540de1ddf482074a354915cc641efdc8d3209c01f32ac961d92cb61ef6a93f
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-042_run_0.json,26ec3f398c72c0f307da459cd2c840f838b11abddbaf899543552a0f267314d2
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-042_run_1.json,0213842cf2163e35beca22a686a9253b67fa8b833536d313b41a90b7a4b31f58
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-042_run_2.json,7caa5410efe81c10ac9f00340ceabe7c948b38e9214dc68fad5544d1d505ddce
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-042_run_3.json,0e0b116b7aecaa90d01af45d28147452b1508c57450949a1421cd1c6cb0be48c
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-042_run_4.json,a0bb67fc3d95ee5397d5801f87ee70ef6a0526119cffdb5d552b78bc8a272fa9
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-042_run_5.json,5f7fa433bede955a0abe2896ab7388cb2b03982dae043d6eefd2cb4350ae1bfc
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-042_run_6.json,3aae3342e6f34a4ef842830df11084b4ce5055f4b8e6551c9ac9381bcb31547e
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-042_run_7.json,6d284d4f9ae795198a895b88e2c0aec7074591fcadd3b0334a5ad12666d28092
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-043_run_0.json,30b492f2978813ec57c254648748530f4c08e6357f9ec88d61f31158bf48ed5d
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-043_run_1.json,bc98979ee4eea377926b1d5eed7fc072e0c7941e9f2a10ab8fe74ad090e5f863
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-043_run_2.json,d428ecd28a6b53b0e6b3699b63113c82880859b8aa323a2f4d9eb87c88b30d8a
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-043_run_3.json,8055b94364cba52d4a02ecfe19036c83e806de6e3a16eab247ccf6ed86c745c0
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-043_run_4.json,0e42de3c3d4228699f78e2003e397ccb9d06033110cdcb79d857cfbc22de1b3b
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-043_run_5.json,dc440ee1f97fc71462cd07963ec12372c5ce5a53ac5d47a0ed0852bb9609bcb4
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-043_run_6.json,088cbe10eac0733305c812d096a301f69fe318709c1784c8e34427cfd25ab50e
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-043_run_7.json,7382775d90901c92eed6935232db6e32d6252a5b33842f8d8ad6d004170606ce
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-044_run_0.json,c94f135b2c511a0728f5289ed1ef6ada69e709b229669e56db4ca097d04f3ff6
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-044_run_1.json,526d7b99bc655f979b2defd06aae8399ebd65e9ff65a5129e591fa4cb434c9f9
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-044_run_2.json,aba58c8f2894b8ce2ab82e027e823f9b8a25b3ad81421208d236bfd2851ba65d
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-044_run_3.json,a1f06e703d6cc81eed7538dfa96479e7df398a761256a62deb544cf526887e9b
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-044_run_4.json,a966bac1bd9b58905710b1c01bff81941153ee244828e75cf6a18c444df44b79
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-044_run_5.json,6f2fb96930dda6d8a8bfea3e9f9231ae23bb319ab17ba3f5f52bffebd1793496
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-044_run_6.json,16a5d31b4f639f8a38b6048135fa85307599bb1e3a9e6841c601ae6689e7ecee
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-044_run_7.json,b414a1a095b73b9e1de5305218a3890d7be1cc6d4c1ae0bcfbe955192312b381
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-045_run_0.json,5ee755adce03e45316753075045d3c052b4f4508989e46a5192f6975897d9d25
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-045_run_1.json,7b621364b279b0f62b780a52ac8689bf92906254bb8737b919dc33c5827f9320
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-045_run_2.json,4bc008915c31a583efc9d4f40b9805e619f0ef60b9b3b38eccbee7ed6a8b69e1
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-045_run_3.json,7a05a1be4de61972c47b4fed7446e254a660985c4b6cfbc73b8054abc4fd1de7
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-045_run_4.json,9663dffd44d5f0a3963e8aeedfd8503609c4f6aff2c66d7c43fce2a3ef458080
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-045_run_5.json,7ef9246c1d6c3c07ceb06dee713f29d956c41578424d1cfb334afa3abbc7332a
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-045_run_6.json,ed1fdb2963c55f1efc026b5f9d93283cd7f09dad25919c8328b0813590495325
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-045_run_7.json,a18be285219b94b88ea0aa6fcf3a6a6c8f08679f43cc04d324bdd8324508f29a
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-046_run_0.json,4e9fa9805cc81eaca4b817583295b47a912a9c764160b42f75e1bbcee1104205
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-046_run_1.json,02fbc705d9ca7911f0cb5ae8535a5e5a9c9b5aab45f0e3809bc5c9d8cdbbd5f3
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-046_run_2.json,75049600b68a0ed6881a9572218643f62506e236a9c8d82e6ea4bc18c5935870
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-046_run_3.json,5c3c4687d7fda3ab2f271826ec0ab0716493e15cc0e7876d3784927e9a7256e9
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-046_run_4.json,ba5f78081f4d5363ae0d5e206f478f965cda0fd3f97baf779a04e84ce61b9104
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-046_run_5.json,8ece4d64fba4d944b131a5a98e64015db3235b154b829076afebefc1832cc5e9
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-046_run_6.json,2de6c471113d50f218037656191b72c8ca4d84e3b46f4a2238a1c587473c1973
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-046_run_7.json,357e0da721ee5071d70649f65012c452616cd54f3107296fde48f831fd80c766
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-047_run_0.json,887bceef874f761af58744fb3e86ff720f9524c31e4776b08d926fdb7797b31d
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-047_run_1.json,9dd36fedafcfae404df3798ceaabe183e8a7f4eeaaf5df9b844c6cd9a1c5a87d
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-047_run_2.json,3a70be50b8b66bdc79e2d4e8d5d68ffc14a606671ddbc63787b0812cd3b626d1
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-047_run_3.json,c5adc8ce79d19a54454cec3126f7c60a3dcf01dbe2049c1ebcd7690e40223267
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-047_run_4.json,0be6edd230f60059df11866c423963be2b246aa6f4c9a57b3b24e064c0bc4724
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-047_run_5.json,789a1dd102ebd9c8416f44b3bdf9538ebc0cba9df35d2e652bb7ea89a0090ee0
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-047_run_6.json,4530ab5ded5d79443f78cc5eb0c5bd4fa6a51f5df6cd7d852c0b02ea94f84ab4
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-047_run_7.json,be3b4810e232282b05f04aa7e2127cd3aa264c2a12f2db363bbe1053b0c68b15
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-048_run_0.json,77f6096632c7f2c3c9ae01ad1a1dea253d423340e77a3e3dcb68a96209a71ebe
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-048_run_1.json,5a21d86bc939ca248aae8fdf8788dce9e84b80c9ad4fc07664bdb59f2d2ea006
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-048_run_2.json,b658ceb936a0709bc6456a318fdd48d692190ce36d73027e2a86261969fcb6ea
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-048_run_3.json,2361c37366eb67098940368a128df721a22c3680163239ac147367ff31c8fa1e
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-048_run_4.json,27e3c443eaed26ba818626e6f38e2ae042eecf81a05120466397b012fdc60231
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-048_run_5.json,cbc77d62975fdce7b8248dd0ae5a58df11f9b4b808cec9e1dedc654862e72ae0
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-048_run_6.json,aaf07614bb6d8c5c688b3dfc8c253731acfb8fc8a3f434f41d2b76af381186ca
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-048_run_7.json,25a7e14188e64c4c2855d894ab4da5edcb77825d1b22b24b10996386f65549a7
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-049_run_0.json,19e195e267da71eda25b9ff78509ccb9ca84f086733c23153219bda709d8d7ef
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-049_run_1.json,1b69999163eb91f39c02faa7f6d9d8538bfd83e70c7c14141e02b1ba10d6a710
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-049_run_2.json,ff35c82f943ac55458d47e41ddfe46bf2950ff7660e250a0d21c712013b18c03
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-049_run_3.json,9981cf0d7a068d46cd7b117a84ffa96cee06262db4f1767d7a1f50fa4c6f60fa
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-049_run_4.json,8d30a20a2abab544436a9fb5a3c96ac58b18fd07347ec35372e237055e2db7f8
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-049_run_5.json,079535b41e8e69d68604f18782d8fd4295f272887dde85af36caa886790f7c80
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-049_run_6.json,b8fffd357fd01c0129e9532cb323b32b3670a68a66717f327649218a59f432fa
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-049_run_7.json,dec91e18d40a57f509d345e932888803f1a87e0d50512a46ed2862b00b2e4fdc
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-050_run_0.json,d1dc6bcd96e54c4a7de2849b0f93d8e82b2d6a5aa564de16426d2ff0734d826c
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-050_run_1.json,2bc8d47f90c959557c763c8f4aca3a85fbb625c0eb1ede51e0f5488e556fc469
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-050_run_2.json,bc410b318f20a43dbdccf8d09b653a38a4c0cfd67fea27635ae587b8ef86ad73
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-050_run_3.json,1344fc1233ca13de7a4af0551e27cf259437659fbb5f37161f2a7df6fcbe2f2a
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-050_run_4.json,8351f60cf3571ad0d6f60c8e237da98fe77979f5c1fe3cf84c21a6847c688963
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-050_run_5.json,6292852c33a8582780ce167c5c3b017682c9197f7cf6e84b9cb7728d2bd5c5bc
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-050_run_6.json,55df1f623f58c7b17df2eb046e7f9d315d23321283a8880c00b7dfecd1f4d44d
econometrics/benchmarks/results/run_logs/dataops/qwen2.5_7b-instruct/case_DQ-050_run_7.json,f0853185154e13cd433bf1475c9dc2cae3fb184c34516feb08fb287e1df27448


==> anc/evidence/reproduction.json <==
{
  "public_commit": "8725fcf1741ca11f58c32468680b80a86e6b98df",
  "configurations": 12,
  "cases": 569,
  "executions": 2957,
  "reported_rows_match": true,
  "per_case_repeats": {
    "3": 319,
    "8": 250
  },
  "tool_calling_configurations": 11,
  "text_only_baseline_executions": 400,
  "files": {
    "configuration_results.csv": "d5834da78b37419c8ddb9f6ab9022f9c4b3201979f9132811fe85cf40ead470f",
    "case_results.csv": "a425e65898c1892079a32dd3a3b66daf5ef4fe8612b8713b95d5b2d9f893918d",
    "input_manifest.csv": "d3a8e4e91884c04eeb74bacc1b086a91e296a153995de1d9094caa4167ecd796",
    "worked_example.json": "227d924caf88e3435cbba43d0cbe1eda602c3d73aa637d71ceeeeb0f430da8e5"
  }
}


==> anc/evidence/worked_example.json <==
[
  {
    "run_id": 0,
    "decision_output": "quarantine",
    "tool_sequence": [
      "get_exception_details",
      "get_historical_fixes",
      "get_historical_fixes",
      "query_reference_data",
      "escalate_to_human"
    ],
    "faithfulness_score": 0.0
  },
  {
    "run_id": 1,
    "decision_output": "quarantine",
    "tool_sequence": [
      "get_exception_details",
      "query_reference_data",
      "get_historical_fixes",
      "get_historical_fixes",
      "get_historical_fixes"
    ],
    "faithfulness_score": 0.0
  },
  {
    "run_id": 2,
    "decision_output": "quarantine",
    "tool_sequence": [
      "get_exception_details",
      "query_reference_data",
      "get_historical_fixes",
      "get_historical_fixes",
      "get_historical_fixes"
    ],
    "faithfulness_score": 0.0
  }
]


==> anc/render_displays.py <==
"""Regenerate table source and the replay figure from reproduced CSV results.
Usage: python3 render_displays.py /path/to/reproduction/results /path/to/tex/project
Requires matplotlib only for the PDF figure; no model calls.
"""
import csv
from pathlib import Path
import sys
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

src, project = map(Path, sys.argv[1:])
rows=list(csv.DictReader((src/'configuration_results.csv').open()))
lookup={(r['model'],r['benchmark']):r for r in rows}
names={'qwen2.5_7b-instruct':'Qwen 2.5 7B','gpt-oss_20b':'GPT-OSS 20B','gemini-2.0-flash':'Gemini Flash','gemini-2.5-pro':'Gemini Pro','claude-sonnet-4-20250514':'Claude Sonnet 4','claude-opus-4-20250514':'Claude Opus 4','granite3.3_latest':'Granite 3.3'}
order=list(names)
tex=[]
for task,label in [('compliance','Compliance triage'),('dataops','DataOps exception handling')]:
    tex += [r'\begin{table}[htbp]',r'\centering\small',r'\caption{'+label+r': case unanimity (\%). Rates average cases; $k$ is trials per case. Set and sequence compare recorded tool names. '+('Granite is a text-only baseline; its empty paths are shown separately.' if task=='compliance' else 'Opus covers 25 cases; the other configurations cover 50.')+'}',r'\label{tab:'+task+'}',r'\begin{tabularx}{\linewidth}{@{}Yrrrrr@{}}',r'\toprule',r'Configuration & Cases & $k$ & Decision & Set & Sequence\\',r'\midrule']
    for model in order:
        if (model,task) not in lookup:continue
        row=lookup[model,task]
        if model=='granite3.3_latest':tex += [r'\midrule',r'\multicolumn{6}{@{}l}{\textit{Text-only baseline (no recorded tool calls)}}\\']
        vals=[names[model],row['cases'],row['runs_per_case']]+[f'{float(row[k]):.1f}' for k in ['decision_unanimity','set_unanimity','sequence_unanimity']]
        tex.append(' & '.join(vals)+r'\\')
    tex += [r'\bottomrule',r'\end{tabularx}',r'\end{table}','']
(project/'tables.tex').write_text('\n'.join(tex))
# One common percentage scale, with each task shown separately. Colors encode
# the measurement, not model families or performance tiers.
plt.rcParams.update({
    'font.family': 'DejaVu Sans', 'font.size': 10,
    'pdf.fonttype': 42, 'ps.fonttype': 42,
})
fig, axes = plt.subplots(1, 2, figsize=(9.2, 4.0), sharex=True)
colors = {'decision_unanimity': '#246b8e', 'sequence_unanimity': '#b85f18'}
measurements = [
    ('decision_unanimity', 'Recorded decision', -0.21),
    ('sequence_unanimity', 'Tool-name sequence', 0.21),
]
for ax, task, title in zip(
        axes, ['compliance', 'dataops'],
        ['Compliance triage', 'DataOps exception handling']):
    selected = [m for m in order if (m, task) in lookup
                and m != 'granite3.3_latest']
    for y, model in enumerate(selected):
        row = lookup[model, task]
        for key, label, offset in measurements:
            value = float(row[key])
            ax.barh(y + offset, value, height=0.38, color=colors[key],
                    edgecolor='none', zorder=3,
                    label=label if y == 0 else None)
            shown = f'{value:.1f}'.rstrip('0').rstrip('.') if value % 1 else f'{value:.0f}'
            ax.text(value - 2.0, y + offset, shown + '%',
                    ha='right', va='center', color='white',
                    fontsize=9.3, fontweight='bold', zorder=4)
    ax.set_yticks(range(len(selected)),
                  [names[m].replace('Claude ', '') for m in selected])
    ax.set_ylim(len(selected) - 0.55, -0.55)
    ax.set_xlim(0, 100)
    ax.set_xticks([0, 25, 50, 75, 100])
    ax.set_title(title, loc='left', fontsize=11, fontweight='bold', pad=12)
    ax.grid(axis='x', color='#e2e7eb', linewidth=0.8)
    ax.set_axisbelow(True)
    for side in ['top', 'right', 'bottom']:
        ax.spines[side].set_visible(False)
    ax.spines['left'].set_color('#9eabb3')
    ax.spines['left'].set_linewidth(0.8)
    ax.tick_params(axis='both', length=0, labelsize=9.5, pad=5)
handles, labels = axes[0].get_legend_handles_labels()
fig.legend(handles, labels, loc='lower center', ncol=2, frameon=False,
           bbox_to_anchor=(0.5, 0.0), fontsize=10,
           handlelength=1.6, columnspacing=2.0)
fig.supxlabel('Cases with agreement across all recorded trials (%)',
              fontsize=10, y=0.105)
fig.tight_layout(rect=(0, 0.16, 1, 1), w_pad=2.0)
(project / 'figures').mkdir(exist_ok=True)
fig.savefig(project / 'figures/replay_agreement.pdf', bbox_inches='tight',
            metadata={'CreationDate': None, 'ModDate': None})


==> anc/reported_configurations.csv <==
model,benchmark,n_cases,decision_determinism,signature_determinism,action_determinism,accuracy
claude-opus-4-20250514,compliance,50,72.0,44.0,98.0,68.66666666666666
claude-opus-4-20250514,dataops,25,64.0,20.0,36.0,24.0
claude-sonnet-4-20250514,compliance,50,82.0,44.0,100.0,33.333333333333336
claude-sonnet-4-20250514,dataops,50,84.0,26.0,56.00000000000001,14.000000000000002
gemini-2.0-flash,compliance,50,68.0,66.0,88.0,52.0
gemini-2.0-flash,dataops,50,94.0,70.0,76.0,34.666666666666664
gemini-2.5-pro,compliance,44,68.18181818181817,40.909090909090914,59.09090909090909,40.151515151515156
gpt-oss_20b,compliance,50,86.0,92.0,100.0,34.75
gpt-oss_20b,dataops,50,84.0,74.0,80.0,43.25
granite3.3_latest,compliance,50,100.0,100.0,100.0,34.0
qwen2.5_7b-instruct,compliance,50,100.0,100.0,100.0,38.0
qwen2.5_7b-instruct,dataops,50,94.0,94.0,94.0,42.25


==> anc/reproduce.py <==
"""Reproduce the paper's descriptive tables from pinned public records, offline.

Usage: python3 reproduce.py /path/to/repository /path/to/output
Requires Python 3.9+ and Git; makes no model or network calls.
"""
import csv
import hashlib
import io
import json
import subprocess
import sys
import tarfile
from collections import Counter, defaultdict
from math import fsum
from pathlib import Path

PIN = '8725fcf1741ca11f58c32468680b80a86e6b98df'
HERE = Path(__file__).resolve().parent


def reproduce(repo, out):
    out.mkdir(parents=True, exist_ok=True)
    selected = list(csv.DictReader((HERE / 'reported_configurations.csv').open()))
    configs = {(r['model'], r['benchmark']): r for r in selected}
    archive = subprocess.check_output(['git', '-C', str(repo), 'archive', PIN,
                                      'econometrics/benchmarks/results/run_logs'])
    groups, manifest = defaultdict(list), []
    with tarfile.open(fileobj=io.BytesIO(archive)) as tar:
        for entry in tar:
            if not entry.isfile() or not entry.name.endswith('.json') or entry.name.endswith('_full.json'):
                continue
            raw = tar.extractfile(entry).read()
            row = json.loads(raw)
            if (row['model'], row['benchmark']) not in configs:
                continue
            groups[row['model'], row['benchmark'], row['case_id']].append(row)
            manifest.append({'path': entry.name, 'sha256': hashlib.sha256(raw).hexdigest()})
    case_rows, by_config = [], defaultdict(list)
    for (model, task, case_id), rows in sorted(groups.items()):
        assert len(rows) >= 2 and len({r['run_id'] for r in rows}) == len(rows)
        assert all(r['faithfulness_score'] in (0.0, 1.0) for r in rows)
        row = dict(model=model, benchmark=task, case_id=case_id, runs=len(rows),
                   decision_unanimity=int(len({r['decision_output'] for r in rows}) == 1),
                   sequence_unanimity=int(len({tuple(r['tool_sequence']) for r in rows}) == 1),
                   set_unanimity=int(len({frozenset(r['tool_sequence']) for r in rows}) == 1),
                   label_match=fsum(r['faithfulness_score'] for r in rows) / len(rows),
                   all_empty_paths=int(all(not r['tool_sequence'] for r in rows)))
        case_rows.append(row)
        by_config[model, task].append(row)
    summary = []
    for key, rows in sorted(by_config.items()):
        n = len(rows)
        row = dict(model=key[0], benchmark=key[1], cases=n, executions=sum(r['runs'] for r in rows),
                   runs_per_case=','.join(str(k) for k in sorted({r['runs'] for r in rows})))
        for name in ['decision_unanimity', 'sequence_unanimity', 'set_unanimity', 'label_match']:
            row[name] = 100 * fsum(r[name] for r in rows) / n
        row['decision_only_cases'] = sum(r['decision_unanimity'] and not r['sequence_unanimity'] for r in rows)
        row['sequence_only_cases'] = sum(r['sequence_unanimity'] and not r['decision_unanimity'] for r in rows)
        row['all_empty_path_cases'] = sum(r['all_empty_paths'] for r in rows)
        summary.append(row)
        mapping = {'cases': 'n_cases', 'decision_unanimity': 'decision_determinism',
                   'sequence_unanimity': 'signature_determinism', 'set_unanimity': 'action_determinism',
                   'label_match': 'accuracy'}
        for new, old in mapping.items():
            assert abs(row[new] - float(configs[key][old])) < 1e-8, (key, new)
    for name, rows in [('case_results.csv', case_rows), ('configuration_results.csv', summary),
                       ('input_manifest.csv', sorted(manifest, key=lambda r: r['path']))]:
        with (out / name).open('w', newline='') as f:
            w = csv.DictWriter(f, fieldnames=list(rows[0])); w.writeheader(); w.writerows(rows)
    example = sorted(groups['claude-sonnet-4-20250514', 'dataops', 'DQ-001'], key=lambda r:r['run_id'])
    example = [{k:r[k] for k in ['run_id','decision_output','tool_sequence','faithfulness_score']} for r in example]
    (out / 'worked_example.json').write_text(json.dumps(example, indent=2)+'\n')
    report = dict(public_commit=PIN, configurations=len(summary), cases=len(case_rows),
                  executions=len(manifest), reported_rows_match=True,
                  per_case_repeats=dict(Counter(r['runs'] for r in case_rows)),
                  tool_calling_configurations=11, text_only_baseline_executions=400,
                  files={n:hashlib.sha256((out/n).read_bytes()).hexdigest() for n in
                         ['configuration_results.csv','case_results.csv','input_manifest.csv','worked_example.json']})
    assert (report['configurations'], report['cases'], report['executions']) == (12,569,2957)
    (out / 'reproduction.json').write_text(json.dumps(report, indent=2)+'\n')
    print(json.dumps(report, indent=2))

if __name__ == '__main__':
    if len(sys.argv) != 3:
        raise SystemExit(__doc__)
    reproduce(Path(sys.argv[1]), Path(sys.argv[2]))

